Double fermionic contributions to the heavy-quark vacuum polarization

We compute the virtual O(\alpha_s^3 n_f^2) corrections to the heavy quark vector current correlator in terms of expansions in the external momentum and as an exact numerical solution. As a byproduct, the available high-energy expansion at the three-loop level is extended.

==> vacPol3LLargeMom.m <==
(*******************************************************************************
 *
 * arXiv:0712.2762v1
 * 
 * Double fermionic contributions to the heavy-quark vaccum polarization
 *
 * M. Czakon and T. Schutzmeier
 *
 * This file contains the large-momentum expansion of the vacuum polarization 
 * function Pi^{(2)}(p^2) with one heavy and nl light quarks at the three-loop
 * level, as defined in eq. (2.4).
 *
 * Notation:
 * 
 * nl - number of light quark families
 *
 * CF, CA, T - color factors
 *
 * z = p^2/(4 m^2)
 * 
 * lxm  = Log[-p^2/m^2]
 * lxmu = Log[-p^2/mu^2]
 * a4   = PolyLog[4,1/2]
 * l2   = Log[2]
 * z3   = Zeta[3]
 * z5   = Zeta[5]
 *
 ******************************************************************************)


vacPol3LLargeMom = (4103*CA*CF)/216 - (10*CF^2)/3 + (7*CA*CF*lxm)/9 - 
     (9*CF^2*lxm)/8 + (11*CA*CF*lxm^2)/24 - (425*CA*CF*lxmu)/72 + 
     (5*CF^2*lxmu)/4 - (11*CA*CF*lxm*lxmu)/12 + (11*CA*CF*lxmu^2)/12 - 
     (1165*CF*T)/216 + (CF*lxm*T)/9 - (CF*lxm^2*T)/6 + (31*CF*lxmu*T)/18 + 
     (CF*lxm*lxmu*T)/3 - (CF*lxmu^2*T)/3 - (677*CF*nl*T)/108 + 
     (CF*lxm*nl*T)/9 - (CF*lxm^2*nl*T)/6 + (31*CF*lxmu*nl*T)/18 + 
     (CF*lxm*lxmu*nl*T)/3 - (CF*lxmu^2*nl*T)/3 + 
     (362325174375748476482716911873197*CA*CF)/
      (96547018997520338972678553600000*z^15) - (260015*a4*CA*CF)/
      (3145728*z^15) - (831263789774471538587528235417913*CF^2)/
      (44135780113152154958938767360000*z^15) + (260015*a4*CF^2)/
      (1572864*z^15) - (260015*CA*CF*l2^4)/(75497472*z^15) + 
     (260015*CF^2*l2^4)/(37748736*z^15) + 
     (527334274797100856287159542313*CA*CF*lxm)/
      (51440303162181998786641920000*z^15) - 
     (20109776909713895221317797743*CF^2*lxm)/(952598206707074051604480000*
       z^15) - (30034999619187496098731*CA*CF*lxm^2)/
      (3707713870702313472000*z^15) + (487862361734468571802121*CF^2*lxm^2)/
      (23791164003673178112000*z^15) + (702321743949278759*CA*CF*lxm^3)/
      (594184915176652800*z^15) - (310589095662721*CF^2*lxm^3)/
      (353681497128960*z^15) + (133867468289412788423*CA*CF*lxmu)/
      (154488077945929728000*z^15) + (210501596384182878707*CF^2*lxmu)/
      (18881876193391411200*z^15) - (1696428748795061*CA*CF*lxm*lxmu)/
      (3858343605043200*z^15) - (413833172997707*CF^2*lxm*lxmu)/
      (157191776501760*z^15) - (36064863131*CA*CF*lxm^2*lxmu)/
      (235552112640*z^15) - (3278623921*CF^2*lxm^2*lxmu)/(872415232*z^15) - 
     (18051406831*CA*CF*lxmu^2)/(125627793408*z^15) - 
     (284156674665*CF^2*lxmu^2)/(76772540416*z^15) + 
     (14300825*CA*CF*lxm*lxmu^2)/(134217728*z^15) + 
     (175510125*CF^2*lxm*lxmu^2)/(67108864*z^15) + (260015*CA*CF*l2^2*Pi^2)/
      (75497472*z^15) - (260015*CF^2*l2^2*Pi^2)/(37748736*z^15) + 
     (1300075*CA*CF*Pi^4)/(1811939328*z^15) - (1300075*CF^2*Pi^4)/
      (905969664*z^15) - (999256572007371348049125479*CF*T)/
      (2870552631818191896576000*z^15) - (548835800992204998827887*CF*lxm*T)/
      (1274526643053920256000*z^15) + (896734895111929243*CF*lxm^2*T)/
      (1929171802521600*z^15) - (657261307927*CF*lxm^3*T)/(9814671360*z^15) - 
     (105615048995553209423*CF*lxmu*T)/(424842214351306752000*z^15) + 
     (1173204984550061*CF*lxm*lxmu*T)/(10610444913868800*z^15) + 
     (3278623921*CF*lxm^2*lxmu*T)/(58888028160*z^15) + 
     (18051406831*CF*lxmu^2*T)/(345476431872*z^15) - 
     (1300075*CF*lxm*lxmu^2*T)/(33554432*z^15) + 
     (155244555091981394711540747*CF*nl*T)/(459288421090910703452160000*
       z^15) - (32332245334678540399*CF*lxm*nl*T)/(294121533012443136000*
       z^15) - (7621588650503*CF*lxm^2*nl*T)/(65496573542400*z^15) - 
     (823249759*CF*lxm^3*nl*T)/(88332042240*z^15) - 
     (105615048995553209423*CF*lxmu*nl*T)/(424842214351306752000*z^15) + 
     (1173204984550061*CF*lxm*lxmu*nl*T)/(10610444913868800*z^15) + 
     (3278623921*CF*lxm^2*lxmu*nl*T)/(58888028160*z^15) + 
     (18051406831*CF*lxmu^2*nl*T)/(345476431872*z^15) - 
     (1300075*CF*lxm*lxmu^2*nl*T)/(33554432*z^15) + 
     (209541928443270623655154148456469967*CA*CF)/
      (611721912368288867730891315609600000*z^14) - 
     (96577*a4*CA*CF)/(1048576*z^14) - (21550987743403230781110209023403311*
       CF^2)/(1820600929667526392056224153600000*z^14) + 
     (96577*a4*CF^2)/(524288*z^14) - (96577*CA*CF*l2^4)/(25165824*z^14) + 
     (96577*CF^2*l2^4)/(12582912*z^14) + (184619711981413850158930863179*CA*
       CF*lxm)/(48500857267200170284548096000*z^14) - 
     (754144191548852391581513834063*CF^2*lxm)/(94307222464000331108843520000*
       z^14) - (3286059253834962304024627*CA*CF*lxm^2)/
      (1345900135064939790336000*z^14) + (4742009174146800266931377*CF^2*
       lxm^2)/(523405608080809918464000*z^14) + 
     (8279630560349372359*CA*CF*lxm^3)/(19608102200829542400*z^14) + 
     (104422987687203833*CF^2*lxm^3)/(181556501859532800*z^14) + 
     (67292421061600194199*CA*CF*lxmu)/(74867299312258252800*z^14) + 
     (4417025206163836313*CF^2*lxmu)/(408502129183948800*z^14) - 
     (54255942433*CA*CF*lxm*lxmu)/(117776056320*z^14) - 
     (125082858843*CF^2*lxm*lxmu)/(47982837760*z^14) - 
     (285141527*CA*CF*lxm^2*lxmu)/(1811939328*z^14) - 
     (181453699*CF^2*lxm^2*lxmu)/(50331648*z^14) - (3602044091*CA*CF*lxmu^2)/
      (24159191040*z^14) - (26552865857*CF^2*lxmu^2)/(7381975040*z^14) + 
     (7436429*CA*CF*lxm*lxmu^2)/(67108864*z^14) + (42590457*CF^2*lxm*lxmu^2)/
      (16777216*z^14) + (96577*CA*CF*l2^2*Pi^2)/(25165824*z^14) - 
     (96577*CF^2*l2^2*Pi^2)/(12582912*z^14) + (482885*CA*CF*Pi^4)/
      (603979776*z^14) - (482885*CF^2*Pi^4)/(301989888*z^14) - 
     (3520816947089018600625050101*CF*T)/(24730914981818268647424000*z^14) - 
     (2527035397882211310587*CF*lxm*T)/(16470805848696815616*z^14) + 
     (826076486088719519*CF*lxm^2*T)/(4570653193666560*z^14) - 
     (145588940881*CF*lxm^3*T)/(5435817984*z^14) - 
     (53085690166043478319*CF*lxmu*T)/(205885073108710195200*z^14) + 
     (37645664203*CF*lxm*lxmu*T)/(323884154880*z^14) + 
     (25921957*CF*lxm^2*lxmu*T)/(452984832*z^14) + (3602044091*CF*lxmu^2*T)/
      (66437775360*z^14) - (676039*CF*lxm*lxmu^2*T)/(16777216*z^14) + 
     (123364471790633471980781*CF*nl*T)/(353298785454546694963200*z^14) - 
     (113720412665673419*CF*lxm*nl*T)/(953171634762547200*z^14) - 
     (3483796712437*CF*lxm^2*nl*T)/(29299058933760*z^14) - 
     (15198527*CF*lxm^3*nl*T)/(1585446912*z^14) - 
     (53085690166043478319*CF*lxmu*nl*T)/(205885073108710195200*z^14) + 
     (37645664203*CF*lxm*lxmu*nl*T)/(323884154880*z^14) + 
     (25921957*CF*lxm^2*lxmu*nl*T)/(452984832*z^14) + 
     (3602044091*CF*lxmu^2*nl*T)/(66437775360*z^14) - 
     (676039*CF*lxm*lxmu^2*nl*T)/(16777216*z^14) - 
     (10117121667624502909553441418631729*CA*CF)/
      (11763882930159401302517140684800000*z^13) - 
     (6783*a4*CA*CF)/(65536*z^13) - (78569079750479313758376698846500043*
       CF^2)/(8496137671781789829595712716800000*z^13) + 
     (6783*a4*CF^2)/(32768*z^13) - (2261*CA*CF*l2^4)/(524288*z^13) + 
     (2261*CF^2*l2^4)/(262144*z^13) + (780614225121856732658664971*CA*CF*lxm)/
      (466354396800001637351424000*z^13) - 
     (123494700103165189564096091113*CF^2*lxm)/(35365208424000124165816320000*
       z^13) - (1696125146461127682187*CA*CF*lxm^2)/(3235336863136874496000*
       z^13) + (166597903693778741244197*CF^2*lxm^2)/(32712850505050619904000*
       z^13) + (15687824771555333*CA*CF*lxm^3)/(94269722119372800*z^13) + 
     (208230976275793729*CF^2*lxm^3)/(204251064591974400*z^13) + 
     (17019964645682216807*CA*CF*lxmu)/(18207523472198860800*z^13) + 
     (8954798839712036867*CF^2*lxmu)/(855909223052083200*z^13) - 
     (14281359227209*CA*CF*lxm*lxmu)/(29473458094080*z^13) - 
     (1786341724127*CF^2*lxm*lxmu)/(692752220160*z^13) - 
     (318149735*CA*CF*lxm^2*lxmu)/(1962934272*z^13) - 
     (318149735*CF^2*lxm^2*lxmu)/(92274688*z^13) - (156188887*CA*CF*lxmu^2)/
      (1006632960*z^13) - (6440555433*CF^2*lxmu^2)/(1845493760*z^13) + 
     (969969*CA*CF*lxm*lxmu^2)/(8388608*z^13) + (10316943*CF^2*lxm*lxmu^2)/
      (4194304*z^13) + (2261*CA*CF*l2^2*Pi^2)/(524288*z^13) - 
     (2261*CF^2*l2^2*Pi^2)/(262144*z^13) + (11305*CA*CF*Pi^4)/
      (12582912*z^13) - (11305*CF^2*Pi^4)/(6291456*z^13) - 
     (63295065550468411256956103*CF*T)/(1052535965000003695411200*z^13) - 
     (109122046496707700749*CF*lxm*T)/(2002827581941874688*z^13) + 
     (3552175324352393*CF*lxm^2*T)/(48631205855232*z^13) - 
     (14074117993*CF*lxm^3*T)/(1245708288*z^13) - 
     (13424415636069416567*CF*lxmu*T)/(50070689548546867200*z^13) + 
     (9943910051149*CF*lxm*lxmu*T)/(81052009758720*z^13) + 
     (318149735*CF*lxm^2*lxmu*T)/(5398069248*z^13) + 
     (156188887*CF*lxmu^2*T)/(2768240640*z^13) - (88179*CF*lxm*lxmu^2*T)/
      (2097152*z^13) + (2172522656698733164216711*CF*nl*T)/
      (6014491228571449688064000*z^13) - (106342346725936493*CF*lxm*nl*T)/
      (817004258367897600*z^13) - (78901993306427*CF*lxm^2*nl*T)/
      (648416078069760*z^13) - (53345641*CF*lxm^3*nl*T)/(5398069248*z^13) - 
     (13424415636069416567*CF*lxmu*nl*T)/(50070689548546867200*z^13) + 
     (9943910051149*CF*lxm*lxmu*nl*T)/(81052009758720*z^13) + 
     (318149735*CF*lxm^2*lxmu*nl*T)/(5398069248*z^13) + 
     (156188887*CF*lxmu^2*nl*T)/(2768240640*z^13) - 
     (88179*CF*lxm*lxmu^2*nl*T)/(2097152*z^13) - 
     (53789842161774833329398296849*CA*CF)/(41188624103355629363527680000*
       z^12) - (46189*a4*CA*CF)/(393216*z^12) - 
     (280108156026393936239793769081*CF^2)/(34323853419463024469606400000*
       z^12) + (46189*a4*CF^2)/(196608*z^12) - (46189*CA*CF*l2^4)/
      (9437184*z^12) + (46189*CF^2*l2^4)/(4718592*z^12) + 
     (13563349574009631884119*CA*CF*lxm)/(13783683677269524480000*z^12) - 
     (765356626556238371017351*CF^2*lxm)/(412744750113792983040000*z^12) + 
     (2053171350632161007*CA*CF*lxm^2)/(15315204085855027200*z^12) + 
     (125403403698226483*CF^2*lxm^2)/(34467087384576000*z^12) + 
     (73109780196191*CA*CF*lxm^3)/(906439635763200*z^12) + 
     (1808791241829413*CF^2*lxm^3)/(1611448241356800*z^12) + 
     (4407830515558753*CA*CF*lxmu)/(4520426235494400*z^12) + 
     (2323889800270189*CF^2*lxmu)/(230206891622400*z^12) - 
     (81178173221*CA*CF*lxm*lxmu)/(158544691200*z^12) - 
     (123426321811*CF^2*lxm*lxmu)/(48444211200*z^12) - 
     (757999759*CA*CF*lxm^2*lxmu)/(4529848320*z^12) - 
     (68909069*CF^2*lxm^2*lxmu)/(20971520*z^12) - (1712535077*CA*CF*lxmu^2)/
      (10569646080*z^12) - (496154091*CF^2*lxmu^2)/(146800640*z^12) + 
     (508079*CA*CF*lxm*lxmu^2)/(4194304*z^12) + (1247103*CF^2*lxm*lxmu^2)/
      (524288*z^12) + (46189*CA*CF*l2^2*Pi^2)/(9437184*z^12) - 
     (46189*CF^2*l2^2*Pi^2)/(4718592*z^12) + (230945*CA*CF*Pi^4)/
      (226492416*z^12) - (230945*CF^2*Pi^4)/(113246208*z^12) - 
     (5215793360394248765521*CF*T)/(201012053626847232000*z^12) - 
     (1622931175151666707*CF*lxm*T)/(87018205033267200*z^12) + 
     (965077268890453*CF*lxm^2*T)/(31391848857600*z^12) - 
     (539834191*CF*lxm^3*T)/(106168320*z^12) - (3475663422446113*CF*lxmu*T)/
      (12431172147609600*z^12) + (56734954421*CF*lxm*lxmu*T)/
      (435997900800*z^12) + (68909069*CF*lxm^2*lxmu*T)/(1132462080*z^12) + 
     (155685007*CF*lxmu^2*T)/(2642411520*z^12) - (46189*CF*lxm*lxmu^2*T)/
      (1048576*z^12) + (214885455805593953731*CF*nl*T)/
      (574320153219563520000*z^12) - (986765048206379*CF*lxm*nl*T)/
      (6906206748672000*z^12) - (118672625539*CF*lxm^2*nl*T)/
      (951268147200*z^12) - (2313625*CF*lxm^3*nl*T)/(226492416*z^12) - 
     (3475663422446113*CF*lxmu*nl*T)/(12431172147609600*z^12) + 
     (56734954421*CF*lxm*lxmu*nl*T)/(435997900800*z^12) + 
     (68909069*CF*lxm^2*lxmu*nl*T)/(1132462080*z^12) + 
     (155685007*CF*lxmu^2*nl*T)/(2642411520*z^12) - 
     (46189*CF*lxm*lxmu^2*nl*T)/(1048576*z^12) - 
     (582512026196625311159698727*CA*CF)/(390043788857534368972800000*z^11) - 
     (1105*a4*CA*CF)/(8192*z^11) - (9752295134297427297378862921*CF^2)/
      (1287144503229863417610240000*z^11) + (1105*a4*CF^2)/(4096*z^11) - 
     (1105*CA*CF*l2^4)/(196608*z^11) + (1105*CF^2*l2^4)/(98304*z^11) + 
     (105619551151179863107*CA*CF*lxm)/(134008035751231488000*z^11) - 
     (30478799956595299511453*CF^2*lxm)/(25796546882112061440000*z^11) + 
     (332246602574399*CA*CF*lxm^2)/(906439635763200*z^11) + 
     (5639745573866550301*CF^2*lxm^2)/(1861222718767104000*z^11) + 
     (288656809307*CA*CF*lxm^3)/(5493573550080*z^11) + 
     (251310971774719*CF^2*lxm^3)/(226609908940800*z^11) + 
     (11102072666749201*CA*CF*lxmu)/(10877275629158400*z^11) + 
     (5865913006086571*CF^2*lxmu)/(604293090508800*z^11) - 
     (640455091343*CA*CF*lxm*lxmu)/(1177194332160*z^11) - 
     (164426356133*CF^2*lxm*lxmu)/(65399685120*z^11) - 
     (14716103*CA*CF*lxm^2*lxmu)/(84934656*z^11) - (14716103*CF^2*lxm^2*lxmu)/
      (4718592*z^11) - (89778755*CA*CF*lxmu^2)/(528482304*z^11) - 
     (95904875*CF^2*lxmu^2)/(29360128*z^11) + (133705*CA*CF*lxm*lxmu^2)/
      (1048576*z^11) + (1203345*CF^2*lxm*lxmu^2)/(524288*z^11) + 
     (1105*CA*CF*l2^2*Pi^2)/(196608*z^11) - (1105*CF^2*l2^2*Pi^2)/
      (98304*z^11) + (5525*CA*CF*Pi^4)/(4718592*z^11) - 
     (5525*CF^2*Pi^4)/(2359296*z^11) - (13781134347988893363847*CF*T)/
      (1243762081816117248000*z^11) - (71863217280351703*CF*lxm*T)/
      (12819646277222400*z^11) + (86908512097577*CF*lxm^2*T)/
      (6474568826880*z^11) - (818075*CF*lxm^3*T)/(331776*z^11) - 
     (8750282268022201*CF*lxmu*T)/(29912507980185600*z^11) + 
     (449412039143*CF*lxm*lxmu*T)/(3237284413440*z^11) + 
     (14716103*CF*lxm^2*lxmu*T)/(233570304*z^11) + (8161705*CF*lxmu^2*T)/
      (132120576*z^11) - (12155*CF*lxm*lxmu^2*T)/(262144*z^11) + 
     (193024207342756146421*CF*nl*T)/(497504832726446899200*z^11) - 
     (85937171661701*CF*lxm*nl*T)/(543863781457920*z^11) - 
     (414924862487*CF*lxm^2*nl*T)/(3237284413440*z^11) - 
     (231973*CF*lxm^3*nl*T)/(21897216*z^11) - (8750282268022201*CF*lxmu*nl*T)/
      (29912507980185600*z^11) + (449412039143*CF*lxm*lxmu*nl*T)/
      (3237284413440*z^11) + (14716103*CF*lxm^2*lxmu*nl*T)/(233570304*z^11) + 
     (8161705*CF*lxmu^2*nl*T)/(132120576*z^11) - (12155*CF*lxm*lxmu^2*nl*T)/
      (262144*z^11) - (14155425775692031472713*CA*CF)/
      (8880171865708953600000*z^10) - (1287*a4*CA*CF)/(8192*z^10) - 
     (95197800936662594094139*CF^2)/(13320257798563430400000*z^10) + 
     (1287*a4*CF^2)/(4096*z^10) - (429*CA*CF*l2^4)/(65536*z^10) + 
     (429*CF^2*l2^4)/(32768*z^10) + (1164074180493421571*CA*CF*lxm)/
      (1510233310494720000*z^10) - (4419700938913663141*CF^2*lxm)/
      (5285816586731520000*z^10) + (1637312746806347*CA*CF*lxm^2)/
      (3595793596416000*z^10) + (2721916251099329*CF^2*lxm^2)/
      (1006822206996480*z^10) + (657388884157*CA*CF*lxm^3)/
      (14982473318400*z^10) + (3163137240029*CF^2*lxm^3)/
      (2996494663680*z^10) + (9183387614369*CA*CF*lxmu)/
      (8561413324800*z^10) + (2210494020587*CF^2*lxmu)/(237817036800*z^10) - 
     (4325449337*CA*CF*lxm*lxmu)/(7431782400*z^10) - 
     (51147263*CF^2*lxm*lxmu)/(20643840*z^10) - (16991183*CA*CF*lxm^2*lxmu)/
      (94371840*z^10) - (1544653*CF^2*lxm^2*lxmu)/(524288*z^10) - 
     (5255195*CA*CF*lxmu^2)/(29360128*z^10) - (23120145*CF^2*lxmu^2)/
      (7340032*z^10) + (70785*CA*CF*lxm*lxmu^2)/(524288*z^10) + 
     (289575*CF^2*lxm*lxmu^2)/(131072*z^10) + (429*CA*CF*l2^2*Pi^2)/
      (65536*z^10) - (429*CF^2*l2^2*Pi^2)/(32768*z^10) + 
     (715*CA*CF*Pi^4)/(524288*z^10) - (715*CF^2*Pi^4)/(262144*z^10) - 
     (202414548412394323*CF*T)/(47194790952960000*z^10) - 
     (144765320190439*CF*lxm*T)/(149824733184000*z^10) + 
     (79073698877*CF*lxm^2*T)/(13212057600*z^10) - (36617861*CF*lxm^3*T)/
      (28311552*z^10) - (657549220579*CF*lxmu*T)/(2140353331200*z^10) + 
     (277129417*CF*lxm*lxmu*T)/(1857945600*z^10) + (1544653*CF*lxm^2*lxmu*T)/
      (23592960*z^10) + (477745*CF*lxmu^2*T)/(7340032*z^10) - 
     (6435*CF*lxm*lxmu^2*T)/(131072*z^10) + (1357031549108587*CF*nl*T)/
      (3371056496640000*z^10) - (3302565710051*CF*lxm*nl*T)/
      (18728091648000*z^10) - (2616471673*CF*lxm^2*nl*T)/(19818086400*z^10) - 
     (156167*CF*lxm^3*nl*T)/(14155776*z^10) - (657549220579*CF*lxmu*nl*T)/
      (2140353331200*z^10) + (277129417*CF*lxm*lxmu*nl*T)/(1857945600*z^10) + 
     (1544653*CF*lxm^2*lxmu*nl*T)/(23592960*z^10) + 
     (477745*CF*lxmu^2*nl*T)/(7340032*z^10) - (6435*CF*lxm*lxmu^2*nl*T)/
      (131072*z^10) - (887393479169966386001*CA*CF)/(532810311942537216000*
       z^9) - (143*a4*CA*CF)/(768*z^9) - (26958036609329725782329*CF^2)/
      (3996077339569029120000*z^9) + (143*a4*CF^2)/(384*z^9) - 
     (143*CA*CF*l2^4)/(18432*z^9) + (143*CF^2*l2^4)/(9216*z^9) + 
     (1459245004877105149*CA*CF*lxm)/(1761938862243840000*z^9) - 
     (317831577996504847*CF^2*lxm)/(528581658673152000*z^9) + 
     (1041776677799009*CA*CF*lxm^2)/(2097546264576000*z^9) + 
     (1293064125243533*CF^2*lxm^2)/(524386566144000*z^9) + 
     (51928502071*CA*CF*lxm^3)/(1248539443200*z^9) + 
     (231439101151*CF^2*lxm^3)/(234101145600*z^9) + 
     (17816016501677*CA*CF*lxmu)/(15731596984320*z^9) + 
     (2578891565437*CF^2*lxmu)/(291325870080*z^9) - 
     (58802478691*CA*CF*lxm*lxmu)/(93640458240*z^9) - 
     (1409324521*CF^2*lxm*lxmu)/(578027520*z^9) - (13966997*CA*CF*lxm^2*lxmu)/
      (74317824*z^9) - (1269727*CF^2*lxm^2*lxmu)/(458752*z^9) - 
     (2611081*CA*CF*lxmu^2)/(13762560*z^9) - (6949557*CF^2*lxmu^2)/
      (2293760*z^9) + (4719*CA*CF*lxm*lxmu^2)/(32768*z^9) + 
     (34749*CF^2*lxm*lxmu^2)/(16384*z^9) + (143*CA*CF*l2^2*Pi^2)/
      (18432*z^9) - (143*CF^2*l2^2*Pi^2)/(9216*z^9) + 
     (715*CA*CF*Pi^4)/(442368*z^9) - (715*CF^2*Pi^4)/(221184*z^9) - 
     (76625386870083937*CF*T)/(74331795750912000*z^9) + 
     (29610815131621*CF*lxm*T)/(58993488691200*z^9) + 
     (8761305817*CF*lxm^2*T)/(3344302080*z^9) - (13550657*CF*lxm^3*T)/
      (18579456*z^9) - (1274306044519*CF*lxmu*T)/(3932899246080*z^9) + 
     (3785386601*CF*lxm*lxmu*T)/(23410114560*z^9) + 
     (1269727*CF*lxm^2*lxmu*T)/(18579456*z^9) + (237371*CF*lxmu^2*T)/
      (3440640*z^9) - (429*CF*lxm*lxmu^2*T)/(8192*z^9) + 
     (6205764348023249*CF*nl*T)/(14866359150182400*z^9) - 
     (559175298697*CF*lxm*nl*T)/(2809213747200*z^9) - 
     (399231307*CF*lxm^2*nl*T)/(2926264320*z^9) - (643801*CF*lxm^3*nl*T)/
      (55738368*z^9) - (1274306044519*CF*lxmu*nl*T)/(3932899246080*z^9) + 
     (3785386601*CF*lxm*lxmu*nl*T)/(23410114560*z^9) + 
     (1269727*CF*lxm^2*lxmu*nl*T)/(18579456*z^9) + (237371*CF*lxmu^2*nl*T)/
      (3440640*z^9) - (429*CF*lxm*lxmu^2*nl*T)/(8192*z^9) - 
     (3544521547157698867*CA*CF)/(2055595339284480000*z^8) - 
     (231*a4*CA*CF)/(1024*z^8) - (2166694777107479551*CF^2)/
      (342599223214080000*z^8) + (231*a4*CF^2)/(512*z^8) - 
     (77*CA*CF*l2^4)/(8192*z^8) + (77*CF^2*l2^4)/(4096*z^8) + 
     (5685122604302633*CA*CF*lxm)/(6117843271680000*z^8) - 
     (122338499237687*CF^2*lxm)/(305892163584000*z^8) + 
     (15243507203717*CA*CF*lxm^2)/(29132587008000*z^8) + 
     (65608807826641*CF^2*lxm^2)/(29132587008000*z^8) + 
     (44674813*CA*CF*lxm^3)/(1083801600*z^8) + (95449291481*CF^2*lxm^3)/
      (104044953600*z^8) + (6003112980049*CA*CF*lxmu)/(4994157772800*z^8) + 
     (290266289249*CF^2*lxmu)/(34681651200*z^8) - (2036402797*CA*CF*lxm*lxmu)/
      (2972712960*z^8) - (98942299*CF^2*lxm*lxmu)/(41287680*z^8) - 
     (2793329*CA*CF*lxm^2*lxmu)/(14155776*z^8) - (253939*CF^2*lxm^2*lxmu)/
      (98304*z^8) - (199177*CA*CF*lxmu^2)/(983040*z^8) - 
     (119037*CF^2*lxmu^2)/(40960*z^8) + (2541*CA*CF*lxm*lxmu^2)/(16384*z^8) + 
     (2079*CF^2*lxm*lxmu^2)/(1024*z^8) + (77*CA*CF*l2^2*Pi^2)/(8192*z^8) - 
     (77*CF^2*l2^2*Pi^2)/(4096*z^8) + (385*CA*CF*Pi^4)/(196608*z^8) - 
     (385*CF^2*Pi^4)/(98304*z^8) + (22200438232207*CF*T)/
      (37456183296000*z^8) + (463766871119*CF*lxm*T)/(624269721600*z^8) + 
     (1008834277*CF*lxm^2*T)/(990904320*z^8) - (384595*CF*lxm^3*T)/
      (884736*z^8) - (428660183699*CF*lxmu*T)/(1248539443200*z^8) + 
     (131784167*CF*lxm*lxmu*T)/(743178240*z^8) + (253939*CF*lxm^2*lxmu*T)/
      (3538944*z^8) + (18107*CF*lxmu^2*T)/(245760*z^8) - 
     (231*CF*lxm*lxmu^2*T)/(4096*z^8) + (56577964378007*CF*nl*T)/
      (131096641536000*z^8) - (47439445439*CF*lxm*nl*T)/(208089907200*z^8) - 
     (60114907*CF*lxm^2*nl*T)/(424673280*z^8) - (129329*CF*lxm^3*nl*T)/
      (10616832*z^8) - (428660183699*CF*lxmu*nl*T)/(1248539443200*z^8) + 
     (131784167*CF*lxm*lxmu*nl*T)/(743178240*z^8) + 
     (253939*CF*lxm^2*lxmu*nl*T)/(3538944*z^8) + (18107*CF*lxmu^2*nl*T)/
      (245760*z^8) - (231*CF*lxm*lxmu^2*nl*T)/(4096*z^8) - 
     (82842695549479*CA*CF)/(46820229120000*z^7) - (9*a4*CA*CF)/(32*z^7) - 
     (9395416717471583*CF^2)/(1605933858816000*z^7) + (9*a4*CF^2)/(16*z^7) - 
     (3*CA*CF*l2^4)/(256*z^7) + (3*CF^2*l2^4)/(128*z^7) + 
     (456273372553*CA*CF*lxm)/(426746880000*z^7) - (296385650843*CF^2*lxm)/
      (1493614080000*z^7) + (3548745161*CA*CF*lxm^2)/(6502809600*z^7) + 
     (154911086171*CF^2*lxm^2)/(75866112000*z^7) + (9589459*CA*CF*lxm^3)/
      (232243200*z^7) + (1374688571*CF^2*lxm^3)/(1625702400*z^7) + 
     (146031031519*CA*CF*lxmu)/(113799168000*z^7) + 
     (883982833*CF^2*lxmu)/(112896000*z^7) - (205507591*CA*CF*lxm*lxmu)/
      (270950400*z^7) - (632767*CF^2*lxm*lxmu)/(268800*z^7) - 
     (269467*CA*CF*lxm^2*lxmu)/(1290240*z^7) - (24497*CF^2*lxm^2*lxmu)/
      (10240*z^7) - (17897*CA*CF*lxmu^2)/(81920*z^7) - 
     (113841*CF^2*lxmu^2)/(40960*z^7) + (693*CA*CF*lxm*lxmu^2)/(4096*z^7) + 
     (3969*CF^2*lxm*lxmu^2)/(2048*z^7) + (3*CA*CF*l2^2*Pi^2)/(256*z^7) - 
     (3*CF^2*l2^2*Pi^2)/(128*z^7) + (5*CA*CF*Pi^4)/(2048*z^7) - 
     (5*CF^2*Pi^4)/(1024*z^7) + (1675260655133*CF*T)/(1194891264000*z^7) + 
     (520001827*CF*lxm*T)/(1053696000*z^7) + (30930023*CF*lxm^2*T)/
      (135475200*z^7) - (2051*CF*lxm^3*T)/(7680*z^7) - 
     (10398997529*CF*lxmu*T)/(28449792000*z^7) + (13378481*CF*lxm*lxmu*T)/
      (67737600*z^7) + (24497*CF*lxm^2*lxmu*T)/(322560*z^7) + 
     (1627*CF*lxmu^2*T)/(20480*z^7) - (63*CF*lxm*lxmu^2*T)/(1024*z^7) + 
     (5286491367781*CF*nl*T)/(11948912640000*z^7) - 
     (43267433*CF*lxm*nl*T)/(162570240*z^7) - (833437*CF*lxm^2*nl*T)/
      (5644800*z^7) - (6281*CF*lxm^3*nl*T)/(483840*z^7) - 
     (10398997529*CF*lxmu*nl*T)/(28449792000*z^7) + 
     (13378481*CF*lxm*lxmu*nl*T)/(67737600*z^7) + (24497*CF*lxm^2*lxmu*nl*T)/
      (322560*z^7) + (1627*CF*lxmu^2*nl*T)/(20480*z^7) - 
     (63*CF*lxm*lxmu^2*nl*T)/(1024*z^7) - (34153293329*CA*CF)/
      (19110297600*z^6) - (35*a4*CA*CF)/(96*z^6) - 
     (420607059143*CF^2)/(79626240000*z^6) + (35*a4*CF^2)/(48*z^6) - 
     (35*CA*CF*l2^4)/(2304*z^6) + (35*CF^2*l2^4)/(1152*z^6) + 
     (49904336431*CA*CF*lxm)/(39813120000*z^6) + (133099291*CF^2*lxm)/
      (3981312000*z^6) + (50112223*CA*CF*lxm^2)/(88473600*z^6) + 
     (54076013*CF^2*lxm^2)/(29491200*z^6) + (1376567*CA*CF*lxm^3)/
      (33177600*z^6) + (8575579*CF^2*lxm^3)/(11059200*z^6) + 
     (17135779*CA*CF*lxmu)/(12441600*z^6) + (13274779*CF^2*lxmu)/
      (1843200*z^6) - (2845663*CA*CF*lxm*lxmu)/(3317760*z^6) - 
     (8891*CF^2*lxm*lxmu)/(3840*z^6) - (3091*CA*CF*lxm^2*lxmu)/(13824*z^6) - 
     (281*CF^2*lxm^2*lxmu)/(128*z^6) - (5863*CA*CF*lxmu^2)/(24576*z^6) - 
     (5427*CF^2*lxmu^2)/(2048*z^6) + (385*CA*CF*lxm*lxmu^2)/(2048*z^6) + 
     (945*CF^2*lxm*lxmu^2)/(512*z^6) + (35*CA*CF*l2^2*Pi^2)/(2304*z^6) - 
     (35*CF^2*l2^2*Pi^2)/(1152*z^6) + (175*CA*CF*Pi^4)/(55296*z^6) - 
     (175*CF^2*Pi^4)/(27648*z^6) + (2624352259*CF*T)/(1492992000*z^6) + 
     (3852533*CF*lxm*T)/(99532800*z^6) - (34499*CF*lxm^2*T)/(221184*z^6) - 
     (9071*CF*lxm^3*T)/(55296*z^6) - (2428753*CF*lxmu*T)/(6220800*z^6) + 
     (186533*CF*lxm*lxmu*T)/(829440*z^6) + (281*CF*lxm^2*lxmu*T)/(3456*z^6) + 
     (533*CF*lxmu^2*T)/(6144*z^6) - (35*CF*lxm*lxmu^2*T)/(512*z^6) + 
     (165619333*CF*nl*T)/(373248000*z^6) - (1763021*CF*lxm*nl*T)/
      (5529600*z^6) - (51451*CF*lxm^2*nl*T)/(331776*z^6) - 
     (583*CF*lxm^3*nl*T)/(41472*z^6) - (2428753*CF*lxmu*nl*T)/(6220800*z^6) + 
     (186533*CF*lxm*lxmu*nl*T)/(829440*z^6) + (281*CF*lxm^2*lxmu*nl*T)/
      (3456*z^6) + (533*CF*lxmu^2*nl*T)/(6144*z^6) - 
     (35*CF*lxm*lxmu^2*nl*T)/(512*z^6) - (418731949411*CA*CF)/
      (238878720000*z^5) - (a4*CA*CF)/(2*z^5) - (539215192817*CF^2)/
      (119439360000*z^5) + (a4*CF^2)/z^5 - (CA*CF*l2^4)/(48*z^5) + 
     (CF^2*l2^4)/(24*z^5) + (5920594861*CA*CF*lxm)/(3981312000*z^5) + 
     (1191314219*CF^2*lxm)/(3317760000*z^5) + (1433459*CA*CF*lxm^2)/
      (2457600*z^5) + (90647953*CF^2*lxm^2)/(55296000*z^5) + 
     (14063*CA*CF*lxm^3)/(331776*z^5) + (2940547*CF^2*lxm^3)/(4147200*z^5) + 
     (61358611*CA*CF*lxmu)/(41472000*z^5) + (328233*CF^2*lxmu)/(51200*z^5) - 
     (2077289*CA*CF*lxm*lxmu)/(2073600*z^5) - (52777*CF^2*lxm*lxmu)/
      (23040*z^5) - (16841*CA*CF*lxm^2*lxmu)/(69120*z^5) - 
     (1531*CF^2*lxm^2*lxmu)/(768*z^5) - (407*CA*CF*lxmu^2)/(1536*z^5) - 
     (645*CF^2*lxmu^2)/(256*z^5) + (55*CA*CF*lxm*lxmu^2)/(256*z^5) + 
     (225*CF^2*lxm*lxmu^2)/(128*z^5) + (CA*CF*l2^2*Pi^2)/(48*z^5) - 
     (CF^2*l2^2*Pi^2)/(24*z^5) + (5*CA*CF*Pi^4)/(1152*z^5) - 
     (5*CF^2*Pi^4)/(576*z^5) + (843731341*CF*T)/(466560000*z^5) - 
     (5236781*CF*lxm*T)/(10368000*z^5) - (80803*CF*lxm^2*T)/(259200*z^5) - 
     (1009*CF*lxm^3*T)/(10368*z^5) - (4306601*CF*lxmu*T)/(10368000*z^5) + 
     (137299*CF*lxm*lxmu*T)/(518400*z^5) + (1531*CF*lxm^2*lxmu*T)/
      (17280*z^5) + (37*CF*lxmu^2*T)/(384*z^5) - (5*CF*lxm*lxmu^2*T)/
      (64*z^5) + (391086983*CF*nl*T)/(933120000*z^5) - 
     (2461553*CF*lxm*nl*T)/(6220800*z^5) - (7103*CF*lxm^2*nl*T)/(43200*z^5) - 
     (811*CF*lxm^3*nl*T)/(51840*z^5) - (4306601*CF*lxmu*nl*T)/
      (10368000*z^5) + (137299*CF*lxm*lxmu*nl*T)/(518400*z^5) + 
     (1531*CF*lxm^2*lxmu*nl*T)/(17280*z^5) + (37*CF*lxmu^2*nl*T)/(384*z^5) - 
     (5*CF*lxm*lxmu^2*nl*T)/(64*z^5) - (13377061*CA*CF)/(7962624*z^4) - 
     (3*a4*CA*CF)/(4*z^4) - (12656479*CF^2)/(3981312*z^4) + 
     (3*a4*CF^2)/(2*z^4) - (CA*CF*l2^4)/(32*z^4) + (CF^2*l2^4)/(16*z^4) + 
     (1154479*CA*CF*lxm)/(663552*z^4) + (26783*CF^2*lxm)/(27648*z^4) + 
     (98381*CA*CF*lxm^2)/(165888*z^4) + (494059*CF^2*lxm^2)/(331776*z^4) + 
     (973*CA*CF*lxm^3)/(20736*z^4) + (53701*CF^2*lxm^3)/(82944*z^4) + 
     (1030099*CA*CF*lxmu)/(663552*z^4) + (48263*CF^2*lxmu)/(9216*z^4) - 
     (34141*CA*CF*lxm*lxmu)/(27648*z^4) - (1765*CF^2*lxm*lxmu)/(768*z^4) - 
     (2519*CA*CF*lxm^2*lxmu)/(9216*z^4) - (229*CF^2*lxm^2*lxmu)/(128*z^4) - 
     (77*CA*CF*lxmu^2)/(256*z^4) - (153*CF^2*lxmu^2)/(64*z^4) + 
     (33*CA*CF*lxm*lxmu^2)/(128*z^4) + (27*CF^2*lxm*lxmu^2)/(16*z^4) + 
     (CA*CF*l2^2*Pi^2)/(32*z^4) - (CF^2*l2^2*Pi^2)/(16*z^4) + 
     (5*CA*CF*Pi^4)/(768*z^4) - (5*CF^2*Pi^4)/(384*z^4) + 
     (175813*CF*T)/(110592*z^4) - (87737*CF*lxm*T)/(82944*z^4) - 
     (8501*CF*lxm^2*T)/(27648*z^4) - (185*CF*lxm^3*T)/(3456*z^4) - 
     (70553*CF*lxmu*T)/(165888*z^4) + (2279*CF*lxm*lxmu*T)/(6912*z^4) + 
     (229*CF*lxm^2*lxmu*T)/(2304*z^4) + (7*CF*lxmu^2*T)/(64*z^4) - 
     (3*CF*lxm*lxmu^2*T)/(32*z^4) + (11941*CF*nl*T)/(36864*z^4) - 
     (42641*CF*lxm*nl*T)/(82944*z^4) - (4883*CF*lxm^2*nl*T)/(27648*z^4) - 
     (127*CF*lxm^3*nl*T)/(6912*z^4) - (70553*CF*lxmu*nl*T)/(165888*z^4) + 
     (2279*CF*lxm*lxmu*nl*T)/(6912*z^4) + (229*CF*lxm^2*lxmu*nl*T)/
      (2304*z^4) + (7*CF*lxmu^2*nl*T)/(64*z^4) - (3*CF*lxm*lxmu^2*nl*T)/
      (32*z^4) - (1278391*CA*CF)/(746496*z^3) - (4*a4*CA*CF)/(3*z^3) - 
     (177163*CF^2)/(186624*z^3) + (8*a4*CF^2)/(3*z^3) - 
     (CA*CF*l2^4)/(18*z^3) + (CF^2*l2^4)/(9*z^3) + 
     (247627*CA*CF*lxm)/(124416*z^3) + (2497*CF^2*lxm)/(1296*z^3) + 
     (745*CA*CF*lxm^2)/(1152*z^3) + (239*CF^2*lxm^2)/(192*z^3) + 
     (11*CA*CF*lxm^3)/(162*z^3) + (181*CF^2*lxm^3)/(324*z^3) + 
     (3631*CA*CF*lxmu)/(2592*z^3) + (875*CF^2*lxmu)/(288*z^3) - 
     (4247*CA*CF*lxm*lxmu)/(2592*z^3) - (205*CF^2*lxm*lxmu)/(96*z^3) - 
     (275*CA*CF*lxm^2*lxmu)/(864*z^3) - (25*CF^2*lxm^2*lxmu)/(16*z^3) - 
     (11*CA*CF*lxmu^2)/(32*z^3) - (9*CF^2*lxmu^2)/(4*z^3) + 
     (11*CA*CF*lxm*lxmu^2)/(32*z^3) + (27*CF^2*lxm*lxmu^2)/(16*z^3) + 
     (CA*CF*l2^2*Pi^2)/(18*z^3) - (CF^2*l2^2*Pi^2)/(9*z^3) + 
     (5*CA*CF*Pi^4)/(432*z^3) - (5*CF^2*Pi^4)/(216*z^3) + 
     (34687*CF*T)/(23328*z^3) - (3025*CF*lxm*T)/(2592*z^3) - 
     (109*CF*lxm^2*T)/(1296*z^3) - (7*CF*lxm^3*T)/(324*z^3) - 
     (227*CF*lxmu*T)/(648*z^3) + (283*CF*lxm*lxmu*T)/(648*z^3) + 
     (25*CF*lxm^2*lxmu*T)/(216*z^3) + (CF*lxmu^2*T)/(8*z^3) - 
     (CF*lxm*lxmu^2*T)/(8*z^3) + (323*CF*nl*T)/(11664*z^3) - 
     (5591*CF*lxm*nl*T)/(7776*z^3) - (43*CF*lxm^2*nl*T)/(216*z^3) - 
     (2*CF*lxm^3*nl*T)/(81*z^3) - (227*CF*lxmu*nl*T)/(648*z^3) + 
     (283*CF*lxm*lxmu*nl*T)/(648*z^3) + (25*CF*lxm^2*lxmu*nl*T)/(216*z^3) + 
     (CF*lxmu^2*nl*T)/(8*z^3) - (CF*lxm*lxmu^2*nl*T)/(8*z^3) - 
     (5051*CA*CF)/(3456*z^2) - (4*a4*CA*CF)/z^2 + (127*CF^2)/(32*z^2) + 
     (8*a4*CF^2)/z^2 - (CA*CF*l2^4)/(6*z^2) + (CF^2*l2^4)/(3*z^2) + 
     (2123*CA*CF*lxm)/(576*z^2) + (9*CF^2*lxm)/(4*z^2) + 
     (19*CA*CF*lxm^2)/(12*z^2) + (33*CF^2*lxm^2)/(32*z^2) + 
     (11*CA*CF*lxm^3)/(48*z^2) + (3*CF^2*lxm^3)/(4*z^2) - 
     (11*CA*CF*lxmu)/(288*z^2) + (31*CF^2*lxmu)/(16*z^2) - 
     (105*CA*CF*lxm*lxmu)/(32*z^2) - (33*CF^2*lxm*lxmu)/(16*z^2) - 
     (11*CA*CF*lxm^2*lxmu)/(16*z^2) - (9*CF^2*lxm^2*lxmu)/(4*z^2) - 
     (9*CF^2*lxmu^2)/(8*z^2) + (11*CA*CF*lxm*lxmu^2)/(16*z^2) + 
     (9*CF^2*lxm*lxmu^2)/(4*z^2) + (CA*CF*l2^2*Pi^2)/(6*z^2) - 
     (CF^2*l2^2*Pi^2)/(3*z^2) + (5*CA*CF*Pi^4)/(144*z^2) - 
     (5*CF^2*Pi^4)/(72*z^2) - (1505*CF*T)/(864*z^2) - 
     (439*CF*lxm*T)/(144*z^2) - (23*CF*lxm^2*T)/(48*z^2) - 
     (CF*lxm^3*T)/(12*z^2) + (CF*lxmu*T)/(72*z^2) + 
     (7*CF*lxm*lxmu*T)/(8*z^2) + (CF*lxm^2*lxmu*T)/(4*z^2) - 
     (CF*lxm*lxmu^2*T)/(4*z^2) - (83*CF*nl*T)/(864*z^2) - 
     (145*CF*lxm*nl*T)/(144*z^2) - (5*CF*lxm^2*nl*T)/(12*z^2) - 
     (CF*lxm^3*nl*T)/(12*z^2) + (CF*lxmu*nl*T)/(72*z^2) + 
     (7*CF*lxm*lxmu*nl*T)/(8*z^2) + (CF*lxm^2*lxmu*nl*T)/(4*z^2) - 
     (CF*lxm*lxmu^2*nl*T)/(4*z^2) + (1447*CA*CF)/(96*z) + 
     (1667*CF^2)/(96*z) - (185*CA*CF*lxmu)/(24*z) - (51*CF^2*lxmu)/(8*z) + 
     (11*CA*CF*lxmu^2)/(8*z) + (9*CF^2*lxmu^2)/(4*z) - (223*CF*T)/(24*z) + 
     (13*CF*lxmu*T)/(6*z) - (CF*lxmu^2*T)/(2*z) - (95*CF*nl*T)/(24*z) + 
     (13*CF*lxmu*nl*T)/(6*z) - (CF*lxmu^2*nl*T)/(2*z) - (4301*CA*CF*z3)/288 - 
     (67*CF^2*z3)/16 + (11*CA*CF*lxmu*z3)/3 + (545*CF*T*z3)/144 - 
     (4*CF*lxmu*T*z3)/3 + (38*CF*nl*T*z3)/9 - (4*CF*lxmu*nl*T*z3)/3 + 
     (1971152763569430101*CA*CF*z3)/(396123276784435200*z^15) - 
     (506313741858868019*CF^2*z3)/(49515409598054400*z^15) - 
     (239637253*CA*CF*lxm*z3)/(939524096*z^15) + (719922103*CF^2*lxm*z3)/
      (1526726656*z^15) - (3925890261551*CF*T*z3)/(14722007040*z^15) + 
     (140814133*CF*nl*T*z3)/(7361003520*z^15) + 
     (6339936753987392341*CA*CF*z3)/(3268017033471590400*z^14) - 
     (176526807159567349*CF^2*z3)/(42441779655475200*z^14) - 
     (814270403*CA*CF*lxm*z3)/(3053453312*z^14) + (8987983079*CF^2*lxm*z3)/
      (18320719872*z^14) - (74656701205*CF*T*z3)/(704643072*z^14) + 
     (7984271*CF*nl*T*z3)/(396361728*z^14) + (3005909601786725591*CA*CF*z3)/
      (3268017033471590400*z^13) - (3471954246567588659*CF^2*z3)/
      (1634008516735795200*z^13) - (366297827*CA*CF*lxm*z3)/
      (1308622848*z^13) + (3685703581*CF^2*lxm*z3)/(7197425664*z^13) - 
     (19804851923*CF*T*z3)/(449839104*z^13) + (14328817*CF*nl*T*z3)/
      (674758656*z^13) + (350724155899421*CA*CF*z3)/(604293090508800*z^12) - 
     (637874188119013*CF^2*z3)/(439485884006400*z^12) - 
     (20428135*CA*CF*lxm*z3)/(69206016*z^12) + (371355361*CF^2*lxm*z3)/
      (692060160*z^12) - (241475591*CF*T*z3)/(12582912*z^12) + 
     (634067*CF*nl*T*z3)/(28311552*z^12) + (23779893156521*CA*CF*z3)/
      (50357757542400*z^11) - (41608914239621*CF^2*z3)/
      (33571838361600*z^11) - (3610477*CA*CF*lxm*z3)/(11534336*z^11) + 
     (73298407*CF^2*lxm*z3)/(129761280*z^11) - (509938465*CF*T*z3)/
      (58392576*z^11) + (76559*CF*nl*T*z3)/(3244032*z^11) + 
     (1105732593851*CA*CF*z3)/(2497078886400*z^10) - 
     (1181405819821*CF^2*z3)/(998831554560*z^10) - (3942367*CA*CF*lxm*z3)/
      (11796480*z^10) + (28215473*CF^2*lxm*z3)/(47185920*z^10) - 
     (6388685*CF*T*z3)/(1572864*z^10) + (4873*CF*nl*T*z3)/(196608*z^10) + 
     (366654882007*CA*CF*z3)/(832359628800*z^9) - (163191557923*CF^2*z3)/
      (138726604800*z^9) - (1697839*CA*CF*lxm*z3)/(4718592*z^9) + 
     (10526087*CF^2*lxm*z3)/(16515072*z^9) - (8473841*CF*T*z3)/
      (4644864*z^9) + (6661*CF*nl*T*z3)/(258048*z^9) + 
     (555602651*CA*CF*z3)/(1238630400*z^8) - (20512956431*CF^2*z3)/
      (17340825600*z^8) - (179619*CA*CF*lxm*z3)/(458752*z^8) + 
     (314369*CF^2*lxm*z3)/(458752*z^8) - (1177195*CF*T*z3)/(1769472*z^8) + 
     (11665*CF*nl*T*z3)/(442368*z^8) + (502354873*CA*CF*z3)/
      (1083801600*z^7) - (643598881*CF^2*z3)/(541900800*z^7) - 
     (12385*CA*CF*lxm*z3)/(28672*z^7) + (1669*CF^2*lxm*z3)/(2240*z^7) - 
     (251*CF*T*z3)/(16128*z^7) + (1037*CF*nl*T*z3)/(40320*z^7) + 
     (902921*CA*CF*z3)/(1843200*z^6) - (13059229*CF^2*z3)/(11059200*z^6) - 
     (497*CA*CF*lxm*z3)/(1024*z^6) + (8421*CF^2*lxm*z3)/(10240*z^6) + 
     (10303*CF*T*z3)/(27648*z^6) + (19*CF*nl*T*z3)/(864*z^6) + 
     (335497*CA*CF*z3)/(614400*z^5) - (1056859*CF^2*z3)/(921600*z^5) - 
     (2863*CA*CF*lxm*z3)/(5120*z^5) + (7117*CF^2*lxm*z3)/(7680*z^5) + 
     (2627*CF*T*z3)/(4320*z^5) + (7*CF*nl*T*z3)/(720*z^5) + 
     (605*CA*CF*z3)/(864*z^4) - (14293*CF^2*z3)/(13824*z^4) - 
     (2*CA*CF*lxm*z3)/(3*z^4) + (413*CF^2*lxm*z3)/(384*z^4) + 
     (93*CF*T*z3)/(128*z^4) - (CF*nl*T*z3)/(32*z^4) + 
     (149*CA*CF*z3)/(128*z^3) - (13*CF^2*z3)/(64*z^3) - 
     (79*CA*CF*lxm*z3)/(96*z^3) + (31*CF^2*lxm*z3)/(24*z^3) + 
     (35*CF*T*z3)/(54*z^3) - (2*CF*nl*T*z3)/(9*z^3) + 
     (529*CA*CF*z3)/(144*z^2) + (6*CF^2*z3)/z^2 - (3*CA*CF*lxm*z3)/(4*z^2) + 
     (3*CF^2*lxm*z3)/(2*z^2) - (11*CA*CF*lxmu*z3)/(12*z^2) - 
     (3*CF^2*lxmu*z3)/z^2 + (22*CF*T*z3)/(9*z^2) + (CF*lxm*T*z3)/(2*z^2) + 
     (CF*lxmu*T*z3)/(3*z^2) - (14*CF*nl*T*z3)/(9*z^2) + 
     (CF*lxmu*nl*T*z3)/(3*z^2) + (4*CA*CF*z3)/(3*z) - (5*CF^2*z3)/(12*z) + 
     (4*CF*T*z3)/z - (5*CA*CF*z5)/3 + 10*CF^2*z5 - 
     (2860165*CA*CF*z5)/(16777216*z^15) + (2860165*CF^2*z5)/(4194304*z^15) - 
     (8838895*CA*CF*z5)/(50331648*z^14) + (8838895*CF^2*z5)/(12582912*z^14) - 
     (570095*CA*CF*z5)/(3145728*z^13) + (570095*CF^2*z5)/(786432*z^13) - 
     (1179035*CA*CF*z5)/(6291456*z^12) + (1179035*CF^2*z5)/(1572864*z^12) - 
     (76375*CA*CF*z5)/(393216*z^11) + (76375*CF^2*z5)/(98304*z^11) - 
     (26455*CA*CF*z5)/(131072*z^10) + (26455*CF^2*z5)/(32768*z^10) - 
     (2585*CA*CF*z5)/(12288*z^9) + (2585*CF^2*z5)/(3072*z^9) - 
     (3605*CA*CF*z5)/(16384*z^8) + (3605*CF^2*z5)/(4096*z^8) - 
     (355*CA*CF*z5)/(1536*z^7) + (355*CF^2*z5)/(384*z^7) - 
     (125*CA*CF*z5)/(512*z^6) + (125*CF^2*z5)/(128*z^6) - 
     (25*CA*CF*z5)/(96*z^5) + (25*CF^2*z5)/(24*z^5) - 
     (55*CA*CF*z5)/(192*z^4) + (55*CF^2*z5)/(48*z^4) - 
     (5*CA*CF*z5)/(12*z^3) + (5*CF^2*z5)/(3*z^3) - (15*CA*CF*z5)/(8*z^2) - 
     (5*CF^2*z5)/(4*z^2) - (85*CA*CF*z5)/(12*z) - (35*CF^2*z5)/(6*z)


==> vacPol4LdfLargeMom.m <==
(*******************************************************************************
 *
 * arXiv:0712.2762v1
 * 
 * Double fermionic contributions to the heavy-quark vaccum polarization
 *
 * M. Czakon and T. Schutzmeier
 *
 * This file contains the large-momentum expansion of the double fermionic 
 * contributions to the vacuum polarization function Pi^{(3)}_{df}(p^2) with 
 * one heavy and nl light quarks at the four-loop level, as defined in 
 * eq. (2.4) and (2.5).
 *
 * Notation:
 * 
 * nl - number of light quark families
 *
 * z = p^2/(4 m^2)
 * 
 * lxm  = Log[-p^2/m^2]
 * lxmu = Log[-p^2/mu^2]
 * a4   = PolyLog[4,1/2] 
 * l2   = Log[2] 
 * z3   = Zeta[3] 
 * z5   = Zeta[5]
 *
 ******************************************************************************)


vacPol4LdfLargeMom = 783389/102060 - (113*lxm)/324 - lxm^2/27 + lxm^3/27 - 
     (365*lxmu)/108 + (2*lxm*lxmu)/27 - (lxm^2*lxmu)/9 + (31*lxmu^2)/54 + 
     (lxm*lxmu^2)/9 - (2*lxmu^3)/27 + (94735*nl)/5832 + (2*a4*nl)/3 + 
     (l2^4*nl)/36 - (37*lxm*nl)/324 - (2*lxm^2*nl)/27 + (2*lxm^3*nl)/27 - 
     (793*lxmu*nl)/108 + (4*lxm*lxmu*nl)/27 - (2*lxm^2*lxmu*nl)/9 + 
     (31*lxmu^2*nl)/27 + (2*lxm*lxmu^2*nl)/9 - (4*lxmu^3*nl)/27 + 
     (22327*nl^2)/2916 + (19*lxm*nl^2)/81 - (lxm^2*nl^2)/27 + 
     (lxm^3*nl^2)/27 - (107*lxmu*nl^2)/27 + (2*lxm*lxmu*nl^2)/27 - 
     (lxm^2*lxmu*nl^2)/9 + (31*lxmu^2*nl^2)/54 + (lxm*lxmu^2*nl^2)/9 - 
     (2*lxmu^3*nl^2)/27 - (l2^2*nl*Pi^2)/36 - (49*nl*Pi^4)/4320 + 
     202661679890593979874430737108124231/(186197822352360653733022924800000*
       z^15) + (81162064813561019096778774647*lxm)/
      (64587434215909317672960000*z^15) - (1719346256662061605014637*lxm^2)/
      (1638677112497897472000*z^15) - (9203973637804416593*lxm^3)/
      (95494004224819200*z^15) + (4521521608465*lxm^4)/(105998450688*z^15) - 
     (3997609576883569181867193791*lxmu)/(17223315790909151379456000*z^15) - 
     (548787790851637484702887*lxm*lxmu)/(1911789964580880384000*z^15) + 
     (896734895111929243*lxm^2*lxmu)/(2893757703782400*z^15) - 
     (657261307927*lxm^3*lxmu)/(14722007040*z^15) - 
     (105615048995553209423*lxmu^2)/(1274526643053920256000*z^15) + 
     (1173204984550061*lxm*lxmu^2)/(31831334741606400*z^15) + 
     (3278623921*lxm^2*lxmu^2)/(176664084480*z^15) + 
     (18051406831*lxmu^3)/(1554643943424*z^15) - (1300075*lxm*lxmu^3)/
      (150994944*z^15) + (17343288075819195302283039015048419*nl)/
      (31032970392060108955503820800000*z^15) + 
     (909475979889934136946863185333*lxm*nl)/(2066797894909098165534720000*
       z^15) - (3386373035588813685718151*lxm^2*nl)/(5735369893742641152000*
       z^15) + (1970798770806876833*lxm^3*nl)/(31831334741606400*z^15) + 
     (4576176533*lxm^4*nl)/(613416960*z^15) - 
     (53257490024804712488934628631*lxmu*nl)/(229644210545455351726080000*
       z^15) - (25728744708165011449357*lxm*lxmu*nl)/
      (89615154589728768000*z^15) + (9861614451508458701*lxm^2*lxmu*nl)/
      (31831334741606400*z^15) - (2958087510551*lxm^3*lxmu*nl)/
      (66249031680*z^15) - (105615048995553209423*lxmu^2*nl)/
      (637263321526960128000*z^15) + (1173204984550061*lxm*lxmu^2*nl)/
      (15915667370803200*z^15) + (3278623921*lxm^2*lxmu^2*nl)/
      (88332042240*z^15) + (18051406831*lxmu^3*nl)/(777321971712*z^15) - 
     (1300075*lxm*lxmu^3*nl)/(75497472*z^15) - 
     (2111487760169665123153567571699*nl^2)/(7447912894094426149320916992000*
       z^15) - (117017681970765816726748849*lxm*nl^2)/
      (2066797894909098165534720000*z^15) + 
     (889611950122349246627*lxm^2*nl^2)/(11470739787485282304000*z^15) + 
     (5352761330723*lxm^3*nl^2)/(596837526405120*z^15) + 
     (823249759*lxm^4*nl^2)/(529992253440*z^15) + 
     (131913000928629807883865747*lxmu*nl^2)/(688932631636366055178240000*
       z^15) - (21252982126790665399*lxm*lxmu*nl^2)/(441182299518664704000*
       z^15) - (7621588650503*lxm^2*lxmu*nl^2)/(98244860313600*z^15) - 
     (823249759*lxm^3*lxmu*nl^2)/(132498063360*z^15) - 
     (105615048995553209423*lxmu^2*nl^2)/(1274526643053920256000*z^15) + 
     (1173204984550061*lxm*lxmu^2*nl^2)/(31831334741606400*z^15) + 
     (3278623921*lxm^2*lxmu^2*nl^2)/(176664084480*z^15) + 
     (18051406831*lxmu^3*nl^2)/(1554643943424*z^15) - 
     (1300075*lxm*lxmu^3*nl^2)/(150994944*z^15) + 
     (2146981*nl*Pi^4)/(113246208*z^15) - (823249759*nl^2*Pi^4)/
      (662490316800*z^15) + 12517235892796956963576508317597913/
      (26736097568544093869357137920000*z^14) + 
     (48706856487775996556696179897*lxm)/(111289117418182208913408000*z^14) - 
     (247604332935616616137*lxm^2)/(561504744841936896*z^14) - 
     (48527866487341373*lxm^3)/(1869812670136320*z^14) + 
     (621094261741*lxm^4)/(38050725888*z^14) - 
     (3522120533038110058946339101*lxmu)/(37096372472727402971136000*z^14) - 
     (2526390141592983920747*lxm*lxmu)/(24706208773045223424*z^14) + 
     (826076486088719519*lxm^2*lxmu)/(6855979790499840*z^14) - 
     (145588940881*lxm^3*lxmu)/(8153726976*z^14) - 
     (53085690166043478319*lxmu^2)/(617655219326130585600*z^14) + 
     (37645664203*lxm*lxmu^2)/(971652464640*z^14) + 
     (25921957*lxm^2*lxmu^2)/(1358954496*z^14) + (3602044091*lxmu^3)/
      (298969989120*z^14) - (676039*lxm*lxmu^3)/(75497472*z^14) + 
     (818203774749681709896840871438721*nl)/(3645831486619649164003246080000*
       z^14) + (67274893195602352814190817679*lxm*nl)/
      (445156469672728835653632000*z^14) - 
     (567266271057061087161409*lxm^2*nl)/(2470620877304522342400*z^14) + 
     (65608091810487643*lxm^3*nl)/(2570992421437440*z^14) + 
     (6104394335*lxm^4*nl)/(2038431744*z^14) - 
     (29047839718693034497760111*lxmu*nl)/(306581590683697545216000*z^14) - 
     (63192749350865484189683*lxm*lxmu*nl)/(617655219326130585600*z^14) + 
     (75048455800143577*lxm^2*lxmu*nl)/(623270890045440*z^14) - 
     (1019487350815*lxm^3*lxmu*nl)/(57076088832*z^14) - 
     (53085690166043478319*lxmu^2*nl)/(308827609663065292800*z^14) + 
     (37645664203*lxm*lxmu^2*nl)/(485826232320*z^14) + 
     (25921957*lxm^2*lxmu^2*nl)/(679477248*z^14) + (3602044091*lxmu^3*nl)/
      (149484994560*z^14) - (676039*lxm*lxmu^3*nl)/(37748736*z^14) - 
     (2316479789268416521834575945499*nl^2)/(8020829270563228160807141376000*
       z^14) - (518383773372926395309663*lxm*nl^2)/
      (10117192492562018992128000*z^14) + (287479898565068563*lxm^2*nl^2)/
      (3654764611397222400*z^14) + (3632420627357*lxm^3*nl^2)/
      (395537295605760*z^14) + (15198527*lxm^4*nl^2)/(9512681472*z^14) + 
     (104741815375041210248081*lxmu*nl^2)/(529948178181820042444800*z^14) - 
     (9547399028034193*lxm*lxmu*nl^2)/(178719681517977600*z^14) - 
     (3483796712437*lxm^2*lxmu*nl^2)/(43948588400640*z^14) - 
     (15198527*lxm^3*lxmu*nl^2)/(2378170368*z^14) - 
     (53085690166043478319*lxmu^2*nl^2)/(617655219326130585600*z^14) + 
     (37645664203*lxm*lxmu^2*nl^2)/(971652464640*z^14) + 
     (25921957*lxm^2*lxmu^2*nl^2)/(1358954496*z^14) + 
     (3602044091*lxmu^3*nl^2)/(298969989120*z^14) - 
     (676039*lxm*lxmu^3*nl^2)/(75497472*z^14) + (92409331*nl*Pi^4)/
      (5096079360*z^14) - (15198527*nl^2*Pi^4)/(11890851840*z^14) + 
     14086815841881453101974354803599029/(68272534862532239702108405760000*
       z^13) + (121504850430146845577311969*lxm)/(845787829017860112384000*
       z^13) - (200767705374945285320543*lxm^2)/(1051484480519484211200*
       z^13) - (62235181950797*lxm^3)/(14963447955456*z^13) + 
     (618963148549*lxm^4)/(97165246464*z^13) - 
     (63352801827762979132809953*lxmu)/(1578803947500005543116800*z^13) - 
     (109040172806060392189*lxm*lxmu)/(3004241372912812032*z^13) + 
     (3552175324352393*lxm^2*lxmu)/(72946808782848*z^13) - 
     (14074117993*lxm^3*lxmu)/(1868562432*z^13) - 
     (13424415636069416567*lxmu^2)/(150212068645640601600*z^13) + 
     (9943910051149*lxm*lxmu^2)/(243156029276160*z^13) + 
     (318149735*lxm^2*lxmu^2)/(16194207744*z^13) + 
     (156188887*lxmu^3)/(12457082880*z^13) - (29393*lxm*lxmu^3)/
      (3145728*z^13) + (22656168234332634627277154825237*nl)/
      (243830481651900856078958592000*z^13) + 
     (637591226798404984395790177*lxm*nl)/(12630431580000044344934400*z^13) - 
     (1013192328978442445617*lxm^2*nl)/(10952963338744627200*z^13) + 
     (98225774147461577*lxm^3*nl)/(8753617053941760*z^13) + 
     (2379515791*lxm^4*nl)/(1868562432*z^13) - 
     (193939528123493134476695011*lxmu*nl)/(4857858300000017055744000*z^13) - 
     (4778330802985679097643*lxm*lxmu*nl)/(131435560064935526400*z^13) + 
     (141850306994176439*lxm^2*lxmu*nl)/(2917872351313920*z^13) - 
     (11445223177*lxm^3*lxmu*nl)/(1518206976*z^13) - 
     (13424415636069416567*lxmu^2*nl)/(75106034322820300800*z^13) + 
     (9943910051149*lxm*lxmu^2*nl)/(121578014638080*z^13) + 
     (318149735*lxm^2*lxmu^2*nl)/(8097103872*z^13) + 
     (156188887*lxmu^3*nl)/(6228541440*z^13) - (29393*lxm*lxmu^3*nl)/
      (1572864*z^13) - (20067979223497210621762123971757*nl^2)/
      (68272534862532239702108405760000*z^13) - 
     (8484584555827102027780333*lxm*nl^2)/(189456473700000665174016000*
       z^13) + (41986596128223492607*lxm^2*nl^2)/(525742240259742105600*
       z^13) + (20629055604697*lxm^3*nl^2)/(2188404263485440*z^13) + 
     (53345641*lxm^4*nl^2)/(32388415488*z^13) + 
     (1842601072158345302194711*lxmu*nl^2)/(9021736842857174532096000*z^13) - 
     (72943988070274493*lxm*lxmu*nl^2)/(1225506387551846400*z^13) - 
     (78901993306427*lxm^2*lxmu*nl^2)/(972624117104640*z^13) - 
     (53345641*lxm^3*lxmu*nl^2)/(8097103872*z^13) - 
     (13424415636069416567*lxmu^2*nl^2)/(150212068645640601600*z^13) + 
     (9943910051149*lxm*lxmu^2*nl^2)/(243156029276160*z^13) + 
     (318149735*lxm^2*lxmu^2*nl^2)/(16194207744*z^13) + 
     (156188887*lxmu^3*nl^2)/(12457082880*z^13) - (29393*lxm*lxmu^3*nl^2)/
      (3145728*z^13) + (1833671*nl*Pi^4)/(106168320*z^13) - 
     (53345641*nl^2*Pi^4)/(40485519360*z^13) + 2189701395697063445847010951/
      (23880231970869451161600000*z^12) + (179381701849272719835497*lxm)/
      (4522771206604062720000*z^12) - (109808333569116417997*lxm^2)/
      (1305273075499008000*z^12) + (58863903035089*lxm^3)/
      (35315829964800*z^12) + (3431854177*lxm^4)/(1358954496*z^12) - 
     (5227307566008967187521*lxmu)/(301518080440270848000*z^12) - 
     (1619204562013418707*lxm*lxmu)/(130527307549900800*z^12) + 
     (965077268890453*lxm^2*lxmu)/(47087773286400*z^12) - 
     (539834191*lxm^3*lxmu)/(159252480*z^12) - (3475663422446113*lxmu^2)/
      (37293516442828800*z^12) + (56734954421*lxm*lxmu^2)/
      (1307993702400*z^12) + (68909069*lxm^2*lxmu^2)/(3397386240*z^12) + 
     (155685007*lxmu^3)/(11890851840*z^12) - (46189*lxm*lxmu^3)/
      (4718592*z^12) + (30755695829438214421850333*nl)/
      (783570111544153866240000*z^12) + (139360217662683474289457*lxm*nl)/
      (9045542413208125440000*z^12) - (4568614890676020271*lxm^2*nl)/
      (118661188681728000*z^12) + (107572786976863*lxm^3*nl)/
      (20180474265600*z^12) + (593601983*lxm^4*nl)/(1019215872*z^12) - 
     (103272237241834554514303*lxmu*nl)/(6030361608805416960000*z^12) - 
     (2034888985603213853*lxm*lxmu*nl)/(163159134437376000*z^12) + 
     (480580536123833*lxm^2*lxmu*nl)/(23543886643200*z^12) - 
     (17309398487*lxm^3*lxmu*nl)/(5096079360*z^12) - 
     (3475663422446113*lxmu^2*nl)/(18646758221414400*z^12) + 
     (56734954421*lxm*lxmu^2*nl)/(653996851200*z^12) + 
     (68909069*lxm^2*lxmu^2*nl)/(1698693120*z^12) + 
     (155685007*lxmu^3*nl)/(5945425920*z^12) - (46189*lxm*lxmu^3*nl)/
      (2359296*z^12) - (149768153627471384723369359*nl^2)/
      (501484871388258474393600000*z^12) - (95502339744864206821*lxm*nl^2)/
      (2584440689488035840000*z^12) + (109466508613789*lxm^2*nl^2)/
      (1348422598656000*z^12) + (8902868203*lxm^3*nl^2)/(917294284800*z^12) + 
     (2313625*lxm^4*nl^2)/(1358954496*z^12) + 
     (181987725477827033731*lxmu*nl^2)/(861480229829345280000*z^12) - 
     (691002100726379*lxm*lxmu*nl^2)/(10359310123008000*z^12) - 
     (118672625539*lxm^2*lxmu*nl^2)/(1426902220800*z^12) - 
     (2313625*lxm^3*lxmu*nl^2)/(339738624*z^12) - 
     (3475663422446113*lxmu^2*nl^2)/(37293516442828800*z^12) + 
     (56734954421*lxm*lxmu^2*nl^2)/(1307993702400*z^12) + 
     (68909069*lxm^2*lxmu^2*nl^2)/(3397386240*z^12) + 
     (155685007*lxmu^3*nl^2)/(11890851840*z^12) - (46189*lxm*lxmu^3*nl^2)/
      (4718592*z^12) + (10426117*nl*Pi^4)/(637009920*z^12) - 
     (462725*nl^2*Pi^4)/(339738624*z^12) + 295462137402374325377531227/
      (7387946765987736453120000*z^11) + (9308324975636450707151*lxm)/
      (1865643122724175872000*z^11) - (9932764807624632367*lxm^2)/
      (269212571821670400*z^11) + (246396891277*lxm^3)/(98099527680*z^11) + 
     (22203041*lxm^4)/(21897216*z^11) - (13855833090528459701347*lxmu)/
      (1865643122724175872000*z^11) - (71285312047446703*lxm*lxmu)/
      (19229469415833600*z^11) + (86908512097577*lxm^2*lxmu)/
      (9711853240320*z^11) - (818075*lxm^3*lxmu)/(497664*z^11) - 
     (8750282268022201*lxmu^2)/(89737523940556800*z^11) + 
     (449412039143*lxm*lxmu^2)/(9711853240320*z^11) + 
     (14716103*lxm^2*lxmu^2)/(700710912*z^11) + (8161705*lxmu^3)/
      (594542592*z^11) - (12155*lxm*lxmu^3)/(1179648*z^11) + 
     (60803236344950485080636661*nl)/(3693973382993868226560000*z^11) + 
     (265651192643380632743*lxm*nl)/(76148698886701056000*z^11) - 
     (2199965129851197529*lxm^2*nl)/(134606285910835200*z^11) + 
     (26758647677933*lxm^3*nl)/(9711853240320*z^11) + 
     (1157435*lxm^4*nl)/(3981312*z^11) - (815028564527947616533*lxmu*nl)/
      (113069280165101568000*z^11) - (254565740512986293*lxm*lxmu*nl)/
      (67303142955417600*z^11) + (86078662372603*lxm^2*lxmu*nl)/
      (9711853240320*z^11) - (54224923*lxm^3*lxmu*nl)/(32845824*z^11) - 
     (8750282268022201*lxmu^2*nl)/(44868761970278400*z^11) + 
     (449412039143*lxm*lxmu^2*nl)/(4855926620160*z^11) + 
     (14716103*lxm^2*lxmu^2*nl)/(350355456*z^11) + 
     (8161705*lxmu^3*nl)/(297271296*z^11) - (12155*lxm*lxmu^3*nl)/
      (589824*z^11) - (1955716967414515443169091*nl^2)/
      (6464453420239269396480000*z^11) - (101961484810573954477*lxm*nl^2)/
      (3731286245448351744000*z^11) + (22247996383528823*lxm^2*nl^2)/
      (269212571821670400*z^11) + (14614738619*lxm^3*nl^2)/
      (1456777986048*z^11) + (231973*lxm^4*nl^2)/(131383296*z^11) + 
     (163144710326929611421*lxmu*nl^2)/(746257249089670348800*z^11) - 
     (61419979962701*lxm*lxmu*nl^2)/(815795672186880*z^11) - 
     (414924862487*lxm^2*lxmu*nl^2)/(4855926620160*z^11) - 
     (231973*lxm^3*lxmu*nl^2)/(32845824*z^11) - 
     (8750282268022201*lxmu^2*nl^2)/(89737523940556800*z^11) + 
     (449412039143*lxm*lxmu^2*nl^2)/(9711853240320*z^11) + 
     (14716103*lxm^2*lxmu^2*nl^2)/(700710912*z^11) + 
     (8161705*lxmu^3*nl^2)/(594542592*z^11) - (12155*lxm*lxmu^3*nl^2)/
      (1179648*z^11) + (613717*nl*Pi^4)/(39813120*z^11) - 
     (231973*nl^2*Pi^4)/(164229120*z^11) + 1938380407512808722733/
      (118930873201459200000*z^10) - (325785987287426471*lxm)/
      (70792186429440000*z^10) - (16130961158597*lxm^2)/
      (1040449536000*z^10) + (120217118513*lxm^3)/(59454259200*z^10) + 
     (17583389*lxm^4)/(42467328*z^10) - (205401016012769323*lxmu)/
      (70792186429440000*z^10) - (137613975990439*lxm*lxmu)/
      (224737099776000*z^10) + (79073698877*lxm^2*lxmu)/(19818086400*z^10) - 
     (36617861*lxm^3*lxmu)/(42467328*z^10) - (657549220579*lxmu^2)/
      (6421059993600*z^10) + (277129417*lxm*lxmu^2)/(5573836800*z^10) + 
     (1544653*lxm^2*lxmu^2)/(70778880*z^10) + (477745*lxmu^3)/
      (33030144*z^10) - (715*lxm*lxmu^3)/(65536*z^10) + 
     (9145787440784839077787*nl)/(1427170478417510400000*z^10) - 
     (19272223263860351*lxm*nl)/(113267498287104000*z^10) - 
     (3077331955113203*lxm^2*nl)/(449474199552000*z^10) + 
     (413300334653*lxm^3*nl)/(267544166400*z^10) + 
     (6782489*lxm^4*nl)/(42467328*z^10) - (37877808385124821*lxmu*nl)/
      (14158437285888000*z^10) - (156883157470847*lxm*lxmu*nl)/
      (224737099776000*z^10) + (6628232951*lxm^2*lxmu*nl)/(1698693120*z^10) - 
     (1367785*lxm^3*lxmu*nl)/(1572864*z^10) - (657549220579*lxmu^2*nl)/
      (3210529996800*z^10) + (277129417*lxm*lxmu^2*nl)/(2786918400*z^10) + 
     (1544653*lxm^2*lxmu^2*nl)/(35389440*z^10) + (477745*lxmu^3*nl)/
      (16515072*z^10) - (715*lxm*lxmu^3*nl)/(32768*z^10) - 
     (24175873736636048017*nl^2)/(79287248800972800000*z^10) - 
     (2168036624173027*lxm*nl^2)/(141584372858880000*z^10) + 
     (2104306882481*lxm^2*nl^2)/(24970788864000*z^10) + 
     (929627473*lxm^3*nl^2)/(89181388800*z^10) + (156167*lxm^4*nl^2)/
      (84934656*z^10) + (1143712434796087*lxmu*nl^2)/
      (5056584744960000*z^10) - (2408647685051*lxm*lxmu*nl^2)/
      (28092137472000*z^10) - (2616471673*lxm^2*lxmu*nl^2)/
      (29727129600*z^10) - (156167*lxm^3*lxmu*nl^2)/(21233664*z^10) - 
     (657549220579*lxmu^2*nl^2)/(6421059993600*z^10) + 
     (277129417*lxm*lxmu^2*nl^2)/(5573836800*z^10) + 
     (1544653*lxm^2*lxmu^2*nl^2)/(70778880*z^10) + (477745*lxmu^3*nl^2)/
      (33030144*z^10) - (715*lxm*lxmu^3*nl^2)/(65536*z^10) + 
     (191191*nl*Pi^4)/(13271040*z^10) - (156167*nl^2*Pi^4)/(106168320*z^10) + 
     3103121311711370860459/(561948375876894720000*z^9) - 
     (1235690159072149391*lxm)/(222995387252736000*z^9) - 
     (127696780778263*lxm^2)/(22122558259200*z^9) + 
     (15823980043*lxm^3)/(11705057280*z^9) + (19605661*lxm^4)/
      (111476736*z^9) - (81611115010791937*lxmu)/(111497693626368000*z^9) + 
     (32614379695621*lxm*lxmu)/(88490233036800*z^9) + 
     (8761305817*lxm^2*lxmu)/(5016453120*z^9) - (13550657*lxm^3*lxmu)/
      (27869184*z^9) - (1274306044519*lxmu^2)/(11798697738240*z^9) + 
     (3785386601*lxm*lxmu^2)/(70230343680*z^9) + (1269727*lxm^2*lxmu^2)/
      (55738368*z^9) + (237371*lxmu^3)/(15482880*z^9) - 
     (143*lxm*lxmu^3)/(12288*z^9) + (261478682120226445169*nl)/
      (140487093969223680000*z^9) - (99080587201085927*lxm*nl)/
      (111497693626368000*z^9) - (28841625294691*lxm^2*nl)/
      (11061279129600*z^9) + (16261693661*lxm^3*nl)/(17557585920*z^9) + 
     (893995*lxm^4*nl)/(9289728*z^9) - (4630668450948641*lxmu*nl)/
      (9291474468864000*z^9) + (2984407873373*lxm*lxmu*nl)/
      (11061279129600*z^9) + (58135290263*lxm^2*lxmu*nl)/(35115171840*z^9) - 
     (1474849*lxm^3*lxmu*nl)/(2985984*z^9) - (1274306044519*lxmu^2*nl)/
      (5899348869120*z^9) + (3785386601*lxm*lxmu^2*nl)/(35115171840*z^9) + 
     (1269727*lxm^2*lxmu^2*nl)/(27869184*z^9) + (237371*lxmu^3*nl)/
      (7741440*z^9) - (143*lxm*lxmu^3*nl)/(6144*z^9) - 
     (34237223983653619451*nl^2)/(112389675175378944000*z^9) - 
     (13735803604867*lxm*nl^2)/(222995387252736000*z^9) + 
     (952468733521*lxm^2*nl^2)/(11061279129600*z^9) + 
     (574585357*lxm^3*nl^2)/(52672757760*z^9) + (643801*lxm^4*nl^2)/
      (334430208*z^9) + (5208618719881649*lxmu*nl^2)/
      (22299538725273600*z^9) - (416148414697*lxm*lxmu*nl^2)/
      (4213820620800*z^9) - (399231307*lxm^2*lxmu*nl^2)/(4389396480*z^9) - 
     (643801*lxm^3*lxmu*nl^2)/(83607552*z^9) - (1274306044519*lxmu^2*nl^2)/
      (11798697738240*z^9) + (3785386601*lxm*lxmu^2*nl^2)/(70230343680*z^9) + 
     (1269727*lxm^2*lxmu^2*nl^2)/(55738368*z^9) + (237371*lxmu^3*nl^2)/
      (15482880*z^9) - (143*lxm*lxmu^3*nl^2)/(12288*z^9) + 
     (4147*nl*Pi^4)/(311040*z^9) - (643801*nl^2*Pi^4)/(418037760*z^9) + 
     93869145570841681/(110121178890240000*z^8) - (884450045291987*lxm)/
      (224737099776000*z^8) - (68997939923*lxm^2)/(46820229120*z^8) + 
     (130116617*lxm^3)/(159252480*z^8) + (5211989*lxm^4)/(63700992*z^8) + 
     (19517415400207*lxmu)/(56184274944000*z^8) + (497995527119*lxm*lxmu)/
      (936404582400*z^8) + (1008834277*lxm^2*lxmu)/(1486356480*z^8) - 
     (384595*lxm^3*lxmu)/(1327104*z^8) - (428660183699*lxmu^2)/
      (3745618329600*z^8) + (131784167*lxm*lxmu^2)/(2229534720*z^8) + 
     (253939*lxm^2*lxmu^2)/(10616832*z^8) + (18107*lxmu^3)/(1105920*z^8) - 
     (77*lxm*lxmu^3)/(6144*z^8) - (228769658687700377*nl)/
      (1321454146682880000*z^8) - (944260296971269*lxm*nl)/
      (1573159698432000*z^8) - (835937677733*lxm^2*nl)/(1248539443200*z^8) + 
     (2591433157*lxm^3*nl)/(4459069440*z^8) + (41549*lxm^4*nl)/(663552*z^8) + 
     (230996676733463*lxmu*nl)/(393289924608000*z^8) + 
     (194952923401*lxm*lxmu*nl)/(468202291200*z^8) + 
     (1302849241*lxm^2*lxmu*nl)/(2229534720*z^8) - (4744469*lxm^3*lxmu*nl)/
      (15925248*z^8) - (428660183699*lxmu^2*nl)/(1872809164800*z^8) + 
     (131784167*lxm*lxmu^2*nl)/(1114767360*z^8) + (253939*lxm^2*lxmu^2*nl)/
      (5308416*z^8) + (18107*lxmu^3*nl)/(552960*z^8) - 
     (77*lxm*lxmu^3*nl)/(3072*z^8) - (395942565917019979*nl^2)/
      (1321454146682880000*z^8) + (967162981703*lxm*nl^2)/
      (49161240576000*z^8) + (1348467337*lxm^2*nl^2)/(15288238080*z^8) + 
     (272083*lxm^3*nl^2)/(23592960*z^8) + (129329*lxm^4*nl^2)/
      (63700992*z^8) + (47187384466007*lxmu*nl^2)/(196644962304000*z^8) - 
     (36029893439*lxm*lxmu*nl^2)/(312134860800*z^8) - 
     (60114907*lxm^2*lxmu*nl^2)/(637009920*z^8) - (129329*lxm^3*lxmu*nl^2)/
      (15925248*z^8) - (428660183699*lxmu^2*nl^2)/(3745618329600*z^8) + 
     (131784167*lxm*lxmu^2*nl^2)/(2229534720*z^8) + 
     (253939*lxm^2*lxmu^2*nl^2)/(10616832*z^8) + (18107*lxmu^3*nl^2)/
      (1105920*z^8) - (77*lxm*lxmu^3*nl^2)/(6144*z^8) + 
     (20207*nl*Pi^4)/(1658880*z^8) - (129329*nl^2*Pi^4)/(79626240*z^8) - 
     344327213228977/(376390748160000*z^7) - (7300282021*lxm)/
      (3657830400*z^7) + (4268873957*lxm^2)/(17069875200*z^7) + 
     (40194467*lxm^3)/(87091200*z^7) + (128563*lxm^4)/(2903040*z^7) + 
     (791485658629*lxmu)/(896168448000*z^7) + (583028077*lxm*lxmu)/
      (1580544000*z^7) + (30930023*lxm^2*lxmu)/(203212800*z^7) - 
     (2051*lxm^3*lxmu)/(11520*z^7) - (10398997529*lxmu^2)/(85349376000*z^7) + 
     (13378481*lxm*lxmu^2)/(203212800*z^7) + (24497*lxm^2*lxmu^2)/
      (967680*z^7) + (1627*lxmu^3)/(92160*z^7) - (7*lxm*lxmu^3)/(512*z^7) - 
     (740463556353779*nl)/(752781496320000*z^7) - (449023724941*lxm*nl)/
      (17923368960000*z^7) + (419082119*lxm^2*nl)/(2133734400*z^7) + 
     (227302459*lxm^3*nl)/(609638400*z^7) + (743*lxm^4*nl)/(17280*z^7) + 
     (106842916199*lxmu*nl)/(94832640000*z^7) + (4935833027*lxm*lxmu*nl)/
      (21337344000*z^7) + (2185507*lxm^2*lxmu*nl)/(40642560*z^7) - 
     (67747*lxm^3*lxmu*nl)/(362880*z^7) - (10398997529*lxmu^2*nl)/
      (42674688000*z^7) + (13378481*lxm*lxmu^2*nl)/(101606400*z^7) + 
     (24497*lxm^2*lxmu^2*nl)/(483840*z^7) + (1627*lxmu^3*nl)/(46080*z^7) - 
     (7*lxm*lxmu^3*nl)/(256*z^7) - (71808399270673*nl^2)/
      (250927165440000*z^7) + (10118063251*lxm*nl^2)/(221276160000*z^7) + 
     (7734329317*lxm^2*nl^2)/(85349376000*z^7) + (117917*lxm^3*nl^2)/
      (9525600*z^7) + (6281*lxm^4*nl^2)/(2903040*z^7) + 
     (4363597989031*lxmu*nl^2)/(17923368960000*z^7) - 
     (33543383*lxm*lxmu*nl^2)/(243855360*z^7) - (833437*lxm^2*lxmu*nl^2)/
      (8467200*z^7) - (6281*lxm^3*lxmu*nl^2)/(725760*z^7) - 
     (10398997529*lxmu^2*nl^2)/(85349376000*z^7) + (13378481*lxm*lxmu^2*nl^2)/
      (203212800*z^7) + (24497*lxm^2*lxmu^2*nl^2)/(967680*z^7) + 
     (1627*lxmu^3*nl^2)/(92160*z^7) - (7*lxm*lxmu^3*nl^2)/(512*z^7) + 
     (7*nl*Pi^4)/(640*z^7) - (6281*nl^2*Pi^4)/(3628800*z^7) - 
     119818412029/(89579520000*z^6) - (101334887*lxm)/(223948800*z^6) + 
     (114019223*lxm^2)/(149299200*z^6) + (416821*lxm^3)/(1658880*z^6) + 
     (13913*lxm^4)/(497664*z^6) + (2498431009*lxmu)/(2239488000*z^6) + 
     (10467533*lxm*lxmu)/(149299200*z^6) - (34499*lxm^2*lxmu)/(331776*z^6) - 
     (9071*lxm^3*lxmu)/(82944*z^6) - (2428753*lxmu^2)/(18662400*z^6) + 
     (186533*lxm*lxmu^2)/(2488320*z^6) + (281*lxm^2*lxmu^2)/(10368*z^6) + 
     (533*lxmu^3)/(27648*z^6) - (35*lxm*lxmu^3)/(2304*z^6) - 
     (619029909451*nl)/(537477120000*z^6) + (4955046917*lxm*nl)/
      (8957952000*z^6) + (52356091*lxm^2*nl)/(99532800*z^6) + 
     (99323*lxm^3*nl)/(414720*z^6) + (2521*lxm^4*nl)/(82944*z^6) + 
     (3034987091*lxmu*nl)/(2239488000*z^6) - (2930369*lxm*lxmu*nl)/
      (29859840*z^6) - (206399*lxm^2*lxmu*nl)/(995328*z^6) - 
     (29545*lxm^3*lxmu*nl)/(248832*z^6) - (2428753*lxmu^2*nl)/(9331200*z^6) + 
     (186533*lxm*lxmu^2*nl)/(1244160*z^6) + (281*lxm^2*lxmu^2*nl)/
      (5184*z^6) + (533*lxmu^3*nl)/(13824*z^6) - (35*lxm*lxmu^3*nl)/
      (1152*z^6) - (8643507521*nl^2)/(33592320000*z^6) + 
     (361490027*lxm*nl^2)/(4478976000*z^6) + (558137*lxm^2*nl^2)/
      (5971968*z^6) + (6775*lxm^3*nl^2)/(497664*z^6) + 
     (583*lxm^4*nl^2)/(248832*z^6) + (268278041*lxmu*nl^2)/(1119744000*z^6) - 
     (1395521*lxm*lxmu*nl^2)/(8294400*z^6) - (51451*lxm^2*lxmu*nl^2)/
      (497664*z^6) - (583*lxm^3*lxmu*nl^2)/(62208*z^6) - 
     (2428753*lxmu^2*nl^2)/(18662400*z^6) + (186533*lxm*lxmu^2*nl^2)/
      (2488320*z^6) + (281*lxm^2*lxmu^2*nl^2)/(10368*z^6) + 
     (533*lxmu^3*nl^2)/(27648*z^6) - (35*lxm*lxmu^3*nl^2)/(2304*z^6) + 
     (497*nl*Pi^4)/(51840*z^6) - (583*nl^2*Pi^4)/(311040*z^6) - 
     39710289619/(33592320000*z^5) + (161855059*lxm)/(311040000*z^5) + 
     (358963*lxm^2)/(486000*z^5) + (12863*lxm^3)/(93312*z^5) + 
     (653*lxm^4)/(34560*z^5) + (800025091*lxmu)/(699840000*z^5) - 
     (4449281*lxm*lxmu)/(15552000*z^5) - (80803*lxm^2*lxmu)/(388800*z^5) - 
     (1009*lxm^3*lxmu)/(15552*z^5) - (4306601*lxmu^2)/(31104000*z^5) + 
     (137299*lxm*lxmu^2)/(1555200*z^5) + (1531*lxm^2*lxmu^2)/(51840*z^5) + 
     (37*lxmu^3)/(1728*z^5) - (5*lxm*lxmu^3)/(288*z^5) - 
     (16047917017*nl)/(16796160000*z^5) + (93293353*lxm*nl)/(93312000*z^5) + 
     (265033*lxm^2*nl)/(466560*z^5) + (353243*lxm^3*nl)/(2332800*z^5) + 
     (335*lxm^4*nl)/(15552*z^5) + (380744933*lxmu*nl)/(279936000*z^5) - 
     (5823277*lxm*lxmu*nl)/(11664000*z^5) - (123421*lxm^2*lxmu*nl)/
      (388800*z^5) - (61*lxm^3*lxmu*nl)/(810*z^5) - 
     (4306601*lxmu^2*nl)/(15552000*z^5) + (137299*lxm*lxmu^2*nl)/
      (777600*z^5) + (1531*lxm^2*lxmu^2*nl)/(25920*z^5) + 
     (37*lxmu^3*nl)/(864*z^5) - (5*lxm*lxmu^3*nl)/(144*z^5) - 
     (6728381599*nl^2)/(33592320000*z^5) + (4414951*lxm*nl^2)/
      (34560000*z^5) + (141401*lxm^2*nl^2)/(1458000*z^5) + 
     (12137*lxm^3*nl^2)/(777600*z^5) + (811*lxm^4*nl^2)/(311040*z^5) + 
     (303674483*lxmu*nl^2)/(1399680000*z^5) - (1989053*lxm*lxmu*nl^2)/
      (9331200*z^5) - (7103*lxm^2*lxmu*nl^2)/(64800*z^5) - 
     (811*lxm^3*lxmu*nl^2)/(77760*z^5) - (4306601*lxmu^2*nl^2)/
      (31104000*z^5) + (137299*lxm*lxmu^2*nl^2)/(1555200*z^5) + 
     (1531*lxm^2*lxmu^2*nl^2)/(51840*z^5) + (37*lxmu^3*nl^2)/(1728*z^5) - 
     (5*lxm*lxmu^3*nl^2)/(288*z^5) + (79*nl*Pi^4)/(9720*z^5) - 
     (811*nl^2*Pi^4)/(388800*z^5) - 35389447/(44789760*z^4) + 
     (2812987*lxm)/(2985984*z^4) + (125203*lxm^2)/(248832*z^4) + 
     (4603*lxm^3)/(62208*z^4) + (487*lxm^4)/(41472*z^4) + 
     (164053*lxmu)/(165888*z^4) - (80177*lxm*lxmu)/(124416*z^4) - 
     (8501*lxm^2*lxmu)/(41472*z^4) - (185*lxm^3*lxmu)/(5184*z^4) - 
     (70553*lxmu^2)/(497664*z^4) + (2279*lxm*lxmu^2)/(20736*z^4) + 
     (229*lxm^2*lxmu^2)/(6912*z^4) + (7*lxmu^3)/(288*z^4) - 
     (lxm*lxmu^3)/(48*z^4) - (19473727*nl)/(35831808*z^4) + 
     (3637091*lxm*nl)/(2985984*z^4) + (226123*lxm^2*nl)/(497664*z^4) + 
     (11407*lxm^3*nl)/(124416*z^4) + (19*lxm^4*nl)/(1296*z^4) + 
     (47029*lxmu*nl)/(41472*z^4) - (57629*lxm*lxmu*nl)/(62208*z^4) - 
     (1673*lxm^2*lxmu*nl)/(5184*z^4) - (497*lxm^3*lxmu*nl)/(10368*z^4) - 
     (70553*lxmu^2*nl)/(248832*z^4) + (2279*lxm*lxmu^2*nl)/(10368*z^4) + 
     (229*lxm^2*lxmu^2*nl)/(3456*z^4) + (7*lxmu^3*nl)/(144*z^4) - 
     (lxm*lxmu^3*nl)/(24*z^4) - (3462161*nl^2)/(35831808*z^4) + 
     (1097*lxm*nl^2)/(5832*z^4) + (51077*lxm^2*nl^2)/(497664*z^4) + 
     (2411*lxm^3*nl^2)/(124416*z^4) + (127*lxm^4*nl^2)/(41472*z^4) + 
     (8021*lxmu*nl^2)/(55296*z^4) - (35081*lxm*lxmu*nl^2)/(124416*z^4) - 
     (4883*lxm^2*lxmu*nl^2)/(41472*z^4) - (127*lxm^3*lxmu*nl^2)/(10368*z^4) - 
     (70553*lxmu^2*nl^2)/(497664*z^4) + (2279*lxm*lxmu^2*nl^2)/(20736*z^4) + 
     (229*lxm^2*lxmu^2*nl^2)/(6912*z^4) + (7*lxmu^3*nl^2)/(288*z^4) - 
     (lxm*lxmu^3*nl^2)/(48*z^4) + (43*nl*Pi^4)/(6480*z^4) - 
     (127*nl^2*Pi^4)/(51840*z^4) - 205123/(1049760*z^3) + 
     (15017*lxm)/(23328*z^3) + (325*lxm^2)/(3888*z^3) - 
     (47*lxm^3)/(5832*z^3) + lxm^4/(324*z^3) + (7963*lxmu)/(8748*z^3) - 
     (1355*lxm*lxmu)/(1944*z^3) - (109*lxm^2*lxmu)/(1944*z^3) - 
     (7*lxm^3*lxmu)/(486*z^3) - (227*lxmu^2)/(1944*z^3) + 
     (283*lxm*lxmu^2)/(1944*z^3) + (25*lxm^2*lxmu^2)/(648*z^3) + 
     lxmu^3/(36*z^3) - (lxm*lxmu^3)/(36*z^3) + (49255*nl)/(104976*z^3) + 
     (4987*lxm*nl)/(3888*z^3) + (3149*lxm^2*nl)/(11664*z^3) + 
     (175*lxm^3*nl)/(5832*z^3) + (7*lxm^4*nl)/(972*z^3) + 
     (29663*lxmu*nl)/(34992*z^3) - (1597*lxm*lxmu*nl)/(1458*z^3) - 
     (367*lxm^2*lxmu*nl)/(1944*z^3) - (5*lxm^3*lxmu*nl)/(162*z^3) - 
     (227*lxmu^2*nl)/(972*z^3) + (283*lxm*lxmu^2*nl)/(972*z^3) + 
     (25*lxm^2*lxmu^2*nl)/(324*z^3) + (lxmu^3*nl)/(18*z^3) - 
     (lxm*lxmu^3*nl)/(18*z^3) + (9157*nl^2)/(209952*z^3) + 
     (5905*lxm*nl^2)/(23328*z^3) + (709*lxm^2*nl^2)/(5832*z^3) + 
     (7*lxm^3*nl^2)/(243*z^3) + (lxm^4*nl^2)/(243*z^3) - 
     (2189*lxmu*nl^2)/(34992*z^3) - (2323*lxm*lxmu*nl^2)/(5832*z^3) - 
     (43*lxm^2*lxmu*nl^2)/(324*z^3) - (4*lxm^3*lxmu*nl^2)/(243*z^3) - 
     (227*lxmu^2*nl^2)/(1944*z^3) + (283*lxm*lxmu^2*nl^2)/(1944*z^3) + 
     (25*lxm^2*lxmu^2*nl^2)/(648*z^3) + (lxmu^3*nl^2)/(36*z^3) - 
     (lxm*lxmu^3*nl^2)/(36*z^3) + (7*nl*Pi^4)/(1215*z^3) - 
     (4*nl^2*Pi^4)/(1215*z^3) - 7633/(9720*z^2) + (6373*lxm)/(3888*z^2) + 
     (355*lxm^2)/(432*z^2) + (23*lxm^3)/(216*z^2) + lxm^4/(72*z^2) - 
     (1505*lxmu)/(1296*z^2) - (101*lxm*lxmu)/(54*z^2) - 
     (23*lxm^2*lxmu)/(72*z^2) - (lxm^3*lxmu)/(18*z^2) + lxmu^2/(216*z^2) + 
     (7*lxm*lxmu^2)/(24*z^2) + (lxm^2*lxmu^2)/(12*z^2) - 
     (lxm*lxmu^3)/(18*z^2) - (12733*nl)/(7776*z^2) + 
     (6113*lxm*nl)/(3888*z^2) + (455*lxm^2*nl)/(432*z^2) + 
     (43*lxm^3*nl)/(216*z^2) + (lxm^4*nl)/(36*z^2) - 
     (397*lxmu*nl)/(324*z^2) - (257*lxm*lxmu*nl)/(108*z^2) - 
     (43*lxm^2*lxmu*nl)/(72*z^2) - (lxm^3*lxmu*nl)/(9*z^2) + 
     (lxmu^2*nl)/(108*z^2) + (7*lxm*lxmu^2*nl)/(12*z^2) + 
     (lxm^2*lxmu^2*nl)/(6*z^2) - (lxm*lxmu^3*nl)/(9*z^2) - 
     (233*nl^2)/(7776*z^2) + (89*lxm*nl^2)/(486*z^2) + 
     (25*lxm^2*nl^2)/(108*z^2) + (5*lxm^3*nl^2)/(54*z^2) + 
     (lxm^4*nl^2)/(72*z^2) - (83*lxmu*nl^2)/(1296*z^2) - 
     (55*lxm*lxmu*nl^2)/(108*z^2) - (5*lxm^2*lxmu*nl^2)/(18*z^2) - 
     (lxm^3*lxmu*nl^2)/(18*z^2) + (lxmu^2*nl^2)/(216*z^2) + 
     (7*lxm*lxmu^2*nl^2)/(24*z^2) + (lxm^2*lxmu^2*nl^2)/(12*z^2) - 
     (lxm*lxmu^3*nl^2)/(18*z^2) + (nl*Pi^4)/(45*z^2) - (nl^2*Pi^4)/(90*z^2) + 
     16681/(1944*z) - (317*lxmu)/(54*z) + (13*lxmu^2)/(18*z) - lxmu^3/(9*z) + 
     (10921*nl)/(972*z) - (221*lxmu*nl)/(27*z) + (13*lxmu^2*nl)/(9*z) - 
     (2*lxmu^3*nl)/(9*z) + (5161*nl^2)/(1944*z) - (125*lxmu*nl^2)/(54*z) + 
     (13*lxmu^2*nl^2)/(18*z) - (lxmu^3*nl^2)/(9*z) - (24349*z3)/5670 + 
     (7*lxm*z3)/24 + (545*lxmu*z3)/216 - (4*lxmu^2*z3)/9 - (2855*nl*z3)/324 + 
     (7*lxm*nl*z3)/24 + (1153*lxmu*nl*z3)/216 - (8*lxmu^2*nl*z3)/9 - 
     (358*nl^2*z3)/81 + (76*lxmu*nl^2*z3)/27 - (4*lxmu^2*nl^2*z3)/9 + 
     (13739827592652890713*z3)/(15915667370803200*z^15) + 
     (2066307754357*lxm*z3)/(14722007040*z^15) - (3925890261551*lxmu*z3)/
      (22083010560*z^15) + (9076351619992345057*nl*z3)/
      (7957833685401600*z^15) - (1185670110787*lxm*nl*z3)/(4416602112*z^15) - 
     (261707242219*lxmu*nl*z3)/(1472200704*z^15) - (890021140957847*nl^2*z3)/
      (3183133474160640*z^15) + (7317791717*lxm*nl^2*z3)/(44166021120*z^15) + 
     (140814133*lxmu*nl^2*z3)/(11041505280*z^15) + (330594809212714279*z3)/
      (856997473812480*z^14) + (395284285157*lxm*z3)/(9512681472*z^14) - 
     (74656701205*lxmu*z3)/(1056964608*z^14) + (1535481554606536093*nl*z3)/
      (3427989895249920*z^14) - (1024111733893*lxm*nl*z3)/(9512681472*z^14) - 
     (671782562509*lxmu*nl*z3)/(9512681472*z^14) - (22341782450569*nl^2*z3)/
      (77908861255680*z^14) + (57928265*lxm*nl^2*z3)/(339738624*z^14) + 
     (7984271*lxmu*nl^2*z3)/(594542592*z^14) + (11209585508646253*z3)/
      (60789007319040*z^13) + (14302432543*lxm*z3)/(2024275968*z^13) - 
     (19804851923*lxmu*z3)/(674758656*z^13) + (8920067434179103*nl*z3)/
      (48631205855232*z^13) - (3422465549*lxm*nl*z3)/(74973184*z^13) - 
     (59385898135*lxmu*nl*z3)/(2024275968*z^13) - (53663099332907*nl^2*z3)/
      (182367021957120*z^13) + (177989263*lxm*nl^2*z3)/(1012137984*z^13) + 
     (14328817*lxmu*nl^2*z3)/(1012137984*z^13) + (69015499985863*z3)/
      (735746457600*z^12) - (3423508943*lxm*z3)/(849346560*z^12) - 
     (241475591*lxmu*z3)/(18874368*z^12) + (369577669909831*nl*z3)/
      (4708777328640*z^12) - (3520390819*lxm*nl*z3)/(169869312*z^12) - 
     (2170744051*lxmu*nl*z3)/(169869312*z^12) - (3555075237653*nl^2*z3)/
      (11771943321600*z^12) + (77223089*lxm*nl^2*z3)/(424673280*z^12) + 
     (634067*lxmu*nl^2*z3)/(42467328*z^12) + (48658163089867*z3)/
      (971185324032*z^11) - (389540795*lxm*z3)/(58392576*z^11) - 
     (509938465*lxmu*z3)/(87588864*z^11) + (42395609178523*nl*z3)/
      (1213981655040*z^11) - (296991725*lxm*nl*z3)/(29196288*z^11) - 
     (508560403*lxmu*nl*z3)/(87588864*z^11) - (1504384263677*nl^2*z3)/
      (4855926620160*z^11) + (33042241*lxm*nl^2*z3)/(175177728*z^11) + 
     (76559*lxmu*nl^2*z3)/(4866048*z^11) + (614775381799*z3)/
      (22295347200*z^10) - (226244573*lxm*z3)/(35389440*z^10) - 
     (6388685*lxmu*z3)/(2359296*z^10) + (471160725173*nl*z3)/
      (29727129600*z^10) - (191159741*lxm*nl*z3)/(35389440*z^10) - 
     (2116567*lxmu*nl*z3)/(786432*z^10) - (3537495463*nl^2*z3)/
      (11147673600*z^10) + (1737703*lxm*nl^2*z3)/(8847360*z^10) + 
     (4873*lxmu*nl^2*z3)/(294912*z^10) + (134358028163*z3)/(8778792960*z^9) - 
     (6104435*lxm*z3)/(1161216*z^9) - (8473841*lxmu*z3)/(6967296*z^9) + 
     (61350258673*nl*z3)/(8778792960*z^9) - (7102495*lxm*nl*z3)/
      (2322432*z^9) - (8353943*lxmu*nl*z3)/(6967296*z^9) - 
     (5686407367*nl^2*z3)/(17557585920*z^9) + (1431889*lxm*nl^2*z3)/
      (6967296*z^9) + (6661*lxmu*nl^2*z3)/(387072*z^9) + 
     (18640136483*z3)/(2229534720*z^8) - (10637947*lxm*z3)/(2654208*z^8) - 
     (1177195*lxmu*z3)/(2654208*z^8) + (1168268845*nl*z3)/(445906944*z^8) - 
     (4739569*lxm*nl*z3)/(2654208*z^8) - (125615*lxmu*nl*z3)/(294912*z^8) - 
     (60940223*nl^2*z3)/(185794560*z^8) + (287203*lxm*nl^2*z3)/
      (1327104*z^8) + (11665*lxmu*nl^2*z3)/(663552*z^8) + 
     (5453003*z3)/(1254400*z^7) - (77573*lxm*z3)/(26880*z^7) - 
     (251*lxmu*z3)/(24192*z^7) + (372653*nl*z3)/(1016064*z^7) - 
     (122599*lxm*nl*z3)/(120960*z^7) + (13*lxmu*nl*z3)/(1920*z^7) - 
     (33191773*nl^2*z3)/(101606400*z^7) + (55609*lxm*nl^2*z3)/(241920*z^7) + 
     (1037*lxmu*nl^2*z3)/(60480*z^7) + (2511433*z3)/(1244160*z^6) - 
     (80423*lxm*z3)/(41472*z^6) + (10303*lxmu*z3)/(41472*z^6) - 
     (1976641*nl*z3)/(2488320*z^6) - (20423*lxm*nl*z3)/(41472*z^6) + 
     (3637*lxmu*nl*z3)/(13824*z^6) - (32447*nl^2*z3)/(103680*z^6) + 
     (2563*lxm*nl^2*z3)/(10368*z^6) + (19*lxmu*nl^2*z3)/(1296*z^6) + 
     (4211*z3)/(6075*z^5) - (277*lxm*z3)/(240*z^5) + 
     (2627*lxmu*z3)/(6480*z^5) - (14119*nl*z3)/(10800*z^5) - 
     (731*lxm*nl*z3)/(6480*z^5) + (2669*lxmu*nl*z3)/(6480*z^5) - 
     (104681*nl^2*z3)/(388800*z^5) + (439*lxm*nl^2*z3)/(1620*z^5) + 
     (7*lxmu*nl^2*z3)/(1080*z^5) - (227*z3)/(103680*z^4) - 
     (895*lxm*z3)/(1728*z^4) + (31*lxmu*z3)/(64*z^4) - 
     (27725*nl*z3)/(20736*z^4) + (271*lxm*nl*z3)/(1728*z^4) + 
     (89*lxmu*nl*z3)/(192*z^4) - (745*nl^2*z3)/(5184*z^4) + 
     (265*lxm*nl^2*z3)/(864*z^4) - (lxmu*nl^2*z3)/(48*z^4) - 
     (593*z3)/(2430*z^3) - (5*lxm*z3)/(54*z^3) + (35*lxmu*z3)/(81*z^3) - 
     (167*nl*z3)/(162*z^3) + (16*lxm*nl*z3)/(81*z^3) + 
     (23*lxmu*nl*z3)/(81*z^3) + (53*nl^2*z3)/(243*z^3) + 
     (59*lxm*nl^2*z3)/(162*z^3) - (4*lxmu*nl^2*z3)/(27*z^3) - 
     (571*z3)/(1620*z^2) - (23*lxm*z3)/(18*z^2) + (44*lxmu*z3)/(27*z^2) + 
     (lxm*lxmu*z3)/(3*z^2) + (lxmu^2*z3)/(9*z^2) + (29*nl*z3)/(324*z^2) - 
     (lxm*nl*z3)/(2*z^2) + (16*lxmu*nl*z3)/(27*z^2) + 
     (lxm*lxmu*nl*z3)/(3*z^2) + (2*lxmu^2*nl*z3)/(9*z^2) + 
     (239*nl^2*z3)/(162*z^2) + (7*lxm*nl^2*z3)/(9*z^2) - 
     (28*lxmu*nl^2*z3)/(27*z^2) + (lxmu^2*nl^2*z3)/(9*z^2) - (38*z3)/(9*z) + 
     (8*lxmu*z3)/(3*z) - (4*nl*z3)/z + (8*lxmu*nl*z3)/(3*z) + 
     (2*nl^2*z3)/(9*z) - (20*z5)/9 - (40*nl*z5)/9 - (20*nl^2*z5)/9 + 
     (20*z5)/(9*z^2) + (25*nl*z5)/(9*z^2) + (5*nl^2*z5)/(9*z^2)


==> vacPol4LdfSmallMom.m <==
(*******************************************************************************
 *
 * arXiv:0712.2762v1
 * 
 * Double fermionic contributions to the heavy-quark vaccum polarization
 *
 * M. Czakon and T. Schutzmeier
 *
 * This file contains the small-momentum expansion of the double fermionic 
 * contributions to the vacuum polarization function Pi^{(3)}_{df}(p^2) with 
 * one heavy and nl light quarks at the four-loop level, as defined in 
 * eq. (2.4) and (2.5).
 *
 * Notation:
 * 
 * nl - number of light quark families
 *
 * z = p^2/(4 m^2)
 * 
 * lm = Log[m^2/mu^2] 
 * a4 = PolyLog[4,1/2] 
 * l2 = Log[2] 
 * z3 = Zeta[3] 
 * z5 = Zeta[5]
 *
 ******************************************************************************)


vacPol4LdfSmallMom = (163868*z)/98415- (14483*lm*z)/21870 + (236*lm^2*z)/3645 + 
     (8*lm^3*z)/135 + (262877*nl*z)/262440 - (116*a4*nl*z)/81 - 
     (29*l2^4*nl*z)/486 - (3779*lm*nl*z)/21870 + (472*lm^2*nl*z)/3645 + 
     (16*lm^3*nl*z)/135 + (42173*nl^2*z)/32805 + (1784*lm*nl^2*z)/3645 + 
     (236*lm^2*nl^2*z)/3645 + (8*lm^3*nl^2*z)/135 + (29*l2^2*nl*Pi^2*z)/486 + 
     (1421*nl*Pi^4*z)/58320 + (1842464707*z^2)/646652160 - 
     (676663*lm*z^2)/870912 - (1468*lm^2*z^2)/42525 + (16*lm^3*z^2)/315 + 
     (95040709*nl*z^2)/62705664 - (2029*a4*nl*z^2)/1728 - 
     (2029*l2^4*nl*z^2)/41472 - (153560977*lm*nl*z^2)/326592000 - 
     (2936*lm^2*nl*z^2)/42525 + (32*lm^3*nl*z^2)/315 + 
     (15441973*nl^2*z^2)/19136250 + (195679*lm*nl^2*z^2)/637875 - 
     (1468*lm^2*nl^2*z^2)/42525 + (16*lm^3*nl^2*z^2)/315 + 
     (2029*l2^2*nl*Pi^2*z^2)/41472 + (99421*nl*Pi^4*z^2)/4976640 + 
     (56877138427*z^3)/12609717120 - (224445289*lm*z^3)/244944000 - 
     (310736*lm^2*z^3)/4465125 + (128*lm^3*z^3)/2835 + 
     (60361465477*nl*z^3)/29393280000 - (1765*a4*nl*z^3)/1296 - 
     (1765*l2^4*nl*z^3)/31104 - (37155186557*lm*nl*z^3)/60011280000 - 
     (621472*lm^2*nl*z^3)/4465125 + (256*lm^3*nl*z^3)/2835 + 
     (31556642272*nl^2*z^3)/49228003125 + (15480824*lm*nl^2*z^3)/52093125 - 
     (310736*lm^2*nl^2*z^3)/4465125 + (128*lm^3*nl^2*z^3)/2835 + 
     (1765*l2^2*nl*Pi^2*z^3)/31104 + (17297*nl*Pi^4*z^3)/746496 + 
     (270605350139987*z^4)/40351094784000 - (4400766606253*lm*z^4)/
      4138573824000 - (1082216*lm^2*z^4)/12629925 + (256*lm^3*z^4)/6237 + 
     (432564184014463*nl*z^4)/165542952960000 - (360403*a4*nl*z^4)/221184 - 
     (360403*l2^4*nl*z^4)/5308416 - (143778598477*lm*nl*z^4)/189621927936 - 
     (2164432*lm^2*nl*z^4)/12629925 + (512*lm^3*nl*z^4)/6237 + 
     (667234795424*nl^2*z^4)/1253204308125 + (1213878224*lm*nl^2*z^4)/
      3978426375 - (1082216*lm^2*nl^2*z^4)/12629925 + 
     (256*lm^3*nl^2*z^4)/6237 + (360403*l2^2*nl*Pi^2*z^4)/5308416 + 
     (17659747*nl*Pi^4*z^4)/637009920 + (1089264797862809*z^5)/
      114328101888000 - (9879141778777*lm*z^5)/8136640512000 - 
     (1064635136*lm^2*z^5)/11345882625 + (1024*lm^3*z^5)/27027 + 
     (2680576384798219*nl*z^5)/838813667328000 - (1239683*a4*nl*z^5)/645120 - 
     (1239683*l2^4*nl*z^5)/15482880 - (580030100117579693*lm*nl*z^5)/
      644112110315520000 - (2129270272*lm^2*nl*z^5)/11345882625 + 
     (2048*lm^3*nl*z^5)/27027 + (61443753281463008*nl^2*z^5)/
      136221219619340625 + (160295587080064*lm*nl^2*z^5)/511075282843125 - 
     (1064635136*lm^2*nl^2*z^5)/11345882625 + (1024*lm^3*nl^2*z^5)/27027 + 
     (1239683*l2^2*nl*Pi^2*z^5)/15482880 + (8677781*nl*Pi^4*z^5)/265420800 + 
     (1526741742349260223951*z^6)/116779296392478720000 - 
     (1843907160815601463*lm*z^6)/1349771021254656000 - 
     (16116270656*lm^2*z^6)/164353214025 + (2048*lm^3*z^6)/57915 + 
     (957148683452613885839*nl*z^6)/251957257300869120000 - 
     (251560381*a4*nl*z^6)/113246208 - (251560381*l2^4*nl*z^6)/2717908992 - 
     (37114701326902312354489*lm*nl*z^6)/35487601217532592128000 - 
     (32232541312*lm^2*nl*z^6)/164353214025 + (4096*lm^3*nl*z^6)/57915 + 
     (128994189540410057984*nl^2*z^6)/333481221732684650625 + 
     (474164536567616*lm*nl^2*z^6)/1480658105151225 - 
     (16116270656*lm^2*nl^2*z^6)/164353214025 + (2048*lm^3*nl^2*z^6)/57915 + 
     (251560381*l2^2*nl*Pi^2*z^6)/2717908992 + (12326458669*nl*Pi^4*z^6)/
      326149079040 + (299566644605711457761819*z^7)/17166556569694371840000 - 
     (7123060995093720029*lm*z^7)/4693521960271872000 - 
     (5876005755904*lm^2*z^7)/58674097406925 + (32768*lm^3*z^7)/984555 + 
     (6968810647791095537041*nl*z^7)/1577023378651348992000 - 
     (4497899939*a4*nl*z^7)/1783627776 - (4497899939*l2^4*nl*z^7)/
      42807066624 - (26445381539720345014515467*lm*nl*z^7)/
      22170878860653486931968000 - (11752011511808*lm^2*nl*z^7)/
      58674097406925 + (65536*lm^3*nl*z^7)/984555 + 
     (39824503849745188762816*nl^2*z^7)/119052796158568420273125 + 
     (858540179844232448*lm*nl^2*z^7)/2642974717694936625 - 
     (5876005755904*lm^2*nl^2*z^7)/58674097406925 + 
     (32768*lm^3*nl^2*z^7)/984555 + (4497899939*l2^2*nl*Pi^2*z^7)/
      42807066624 + (31485299573*nl*Pi^4*z^7)/733835427840 + 
     (8697990957077901786814757*z^8)/381998053977174835200000 - 
     (279239649676878078150629*lm*z^8)/167414799308257492992000 - 
     (11685095293184*lm^2*z^8)/115700448488625 + (65536*lm^3*z^8)/2078505 + 
     (1421126085843191022149708699*nl*z^8)/281256862837872588226560000 - 
     (40874699711*a4*nl*z^8)/14495514624 - (40874699711*l2^4*nl*z^8)/
      347892350976 - (1359909827431102869956178187*lm*nl*z^8)/
      1014750206948479087222456320 - (23370190586368*lm^2*nl*z^8)/
      115700448488625 + (131072*lm^3*nl*z^8)/2078505 + 
     (19744380879041291627904352*nl^2*z^8)/67846284267484043511815625 + 
     (5808721754426841728*lm*nl^2*z^8)/17719870787378384625 - 
     (11685095293184*lm^2*nl^2*z^8)/115700448488625 + 
     (65536*lm^3*nl^2*z^8)/2078505 + (40874699711*l2^2*nl*Pi^2*z^8)/
      347892350976 + (2002860285839*nl*Pi^4*z^8)/41747082117120 + 
     (32408335592514709906993526179*z^9)/1111843535905965075333120000 - 
     (7885411312657058277447293*lm*z^9)/4340826582064104996864000 - 
     (8171733794127872*lm^2*z^9)/80834944768352775 + 
     (262144*lm^3*z^9)/8729721 + (3199358441028340672289775858979*nl*z^9)/
      561529326655812622394327040000 - (2234439625625*a4*nl*z^9)/
      717527973888 - (2234439625625*l2^4*nl*z^9)/17220671373312 - 
     (26290582679600487084233876361045659*lm*nl*z^9)/
      17679751852489200872893641129984000 - (16343467588255744*lm^2*nl*z^9)/
      80834944768352775 + (524288*lm^3*nl*z^9)/8729721 + 
     (1218150647689773084322609335296*nl^2*z^9)/
      4791322506388769768591906556825 + (2712899690068296033394688*lm*nl^2*
       z^9)/8232776006911509145467375 - (8171733794127872*lm^2*nl^2*z^9)/
      80834944768352775 + (262144*lm^3*nl^2*z^9)/8729721 + 
     (2234439625625*l2^2*nl*Pi^2*z^9)/17220671373312 + 
     (21897508331125*nl*Pi^4*z^9)/413296112959488 + 
     (201506136422542095855477133905019*z^10)/
      5489330371558593286216089600000 - (58541375704045640872040458613*lm*
       z^10)/29818584734392358591791104000 - (198611843579379712*lm^2*z^10)/
      1971882743591635875 + (524288*lm^3*z^10)/18253053 + 
     (6562176736596371976965077928340739*nl*z^10)/
      1033213961046695225205561753600000 - (47367932018591*a4*nl*z^10)/
      13915694039040 - (47367932018591*l2^4*nl*z^10)/333976656936960 - 
     (234143723290274726881400362989343021*lm*nl*z^10)/
      143386196842226466583467987566592000 - 
     (397223687158759424*lm^2*nl*z^10)/1971882743591635875 + 
     (1048576*lm^3*nl*z^10)/18253053 + (92972150964726171807054124138496*nl^2*
       z^10)/417425824420233729839446404571875 + 
     (1895218079958643943391232*lm*nl^2*z^10)/5737995398756506374113625 - 
     (198611843579379712*lm^2*nl^2*z^10)/1971882743591635875 + 
     (524288*lm^3*nl^2*z^10)/18253053 + (47367932018591*l2^2*nl*Pi^2*z^10)/
      333976656936960 + (2321028668910959*nl*Pi^4*z^10)/40077198832435200 + 
     (7860278271876378816433015768496627*z^11)/
      172456462506465805741955481600000 - 
     (88519689095678918301927169057*lm*z^11)/41994506834269238350105804800 - 
     (43261806664333656064*lm^2*z^11)/432368156244859359525 + 
     (4194304*lm^3*z^11)/152108775 + (2122261953186019623338791650530213711*
       nl*z^11)/302662809655945254636882556354560000 - 
     (61175846926277*a4*nl*z^11)/16582868729856 - 
     (61175846926277*l2^4*nl*z^11)/397988849516544 - 
     (353475773304519767335281731766043370113*lm*nl*z^11)/
      198856819929604934490059385683249725440 - 
     (86523613328667312128*lm^2*nl*z^11)/432368156244859359525 + 
     (8388608*lm^3*nl*z^11)/152108775 + 
     (1892358894395566717824966685407133696*nl^2*z^11)/
      9683616810908009094757144664438912625 + 
     (1365634856051040003345809408*lm*nl^2*z^11)/
      4133925123140318454119746575 - (43261806664333656064*lm^2*nl^2*z^11)/
      432368156244859359525 + (4194304*lm^3*nl^2*z^11)/152108775 + 
     (61175846926277*l2^2*nl*Pi^2*z^11)/397988849516544 + 
     (2997616499387573*nl*Pi^4*z^11)/47758661941985280 + 
     (79083098914339851894443366464978463273*z^12)/
      1414993366107271438473985051852800000 - 
     (5080657593166462700596346929071607*lm*z^12)/
      2257624687410314253701688066048000 - (753487939399450624*lm^2*z^12)/
      7595050758809889375 + (8388608*lm^3*z^12)/315918225 + 
     (3569611915174575075671880237657746545747*nl*z^12)/
      464890075631531911122251606560604160000 - (4949453959637945*a4*nl*z^12)/
      1246846185897984 - (4949453959637945*l2^4*nl*z^12)/29924308461551616 - 
     (363310872475757649351756213761191142928287*lm*nl*z^12)/
      189167609910102369662976568017813504000000 - 
     (1506975878798901248*lm^2*nl*z^12)/7595050758809889375 + 
     (16777216*lm^3*nl*z^12)/315918225 + 
     (3647179136219521596791465036789178368*nl^2*z^12)/
      21263002416295984770751083032883984375 + 
     (598851141911310168284168192*lm*nl^2*z^12)/
      1815430362405617148269203125 - (753487939399450624*lm^2*nl^2*z^12)/
      7595050758809889375 + (8388608*lm^3*nl^2*z^12)/315918225 + 
     (4949453959637945*l2^2*nl*Pi^2*z^12)/29924308461551616 + 
     (6929235543493123*nl*Pi^4*z^12)/102597629011034112 + 
     (3599895244542224080570286520910402181033*z^13)/
      53112596723386055276178790416384000000 - 
     (3144717959703312199632942254585411*lm*z^13)/
      1315267954049312545125313806336000 - 
     (53992354713751273865216*lm^2*z^13)/549584847954098828746875 + 
     (33554432*lm^3*z^13)/1308804075 + 
     (35176522185858267518464986293651473446977*nl*z^13)/
      4213066310410757944545405184455475200000 - (153603324593269*a4*nl*z^13)/
      36180804501504 - (153603324593269*l2^4*nl*z^13)/868339308036096 - 
     (10945085475528674484828774231664666672809054871*lm*nl*z^13)/
      5308121250166386262694880647385836421120000000 - 
     (107984709427502547730432*lm^2*nl*z^13)/549584847954098828746875 + 
     (67108864*lm^3*nl*z^13)/1308804075 + 
     (2083384473007597263749784208653824123076608*nl^2*z^13)/
      13847493438812650180753571114103290841796875 + 
     (6352923890747643226628512327663616*lm*nl^2*z^13)/
      19310832613578481915082668446796875 - 
     (53992354713751273865216*lm^2*nl^2*z^13)/549584847954098828746875 + 
     (33554432*lm^3*nl^2*z^13)/1308804075 + 
     (153603324593269*l2^2*nl*Pi^2*z^13)/868339308036096 + 
     (7526562905070181*nl*Pi^4*z^13)/104200716964331520 + 
     (293048675051508282807547555715562400675867493*z^14)/
      3600680918091360389775174597028777820160000 - 
     (126165121999673150966326632896384130370219*lm*z^14)/
      49879562501698498905976444634164887552000 - 
     (12068532090244977169793024*lm^2*z^14)/124152626344748756436556875 + 
     (67108864*lm^3*z^14)/2704861755 + 
     (154478914434797126981008327624485032846601396743*nl*z^14)/
      17118665850582924824531115798445389407846400000 - 
     (5126158995974792245*a4*nl*z^14)/1134907106097364992 - 
     (5126158995974792245*l2^4*nl*z^14)/27237770546336759808 - 
     (5734171350076414096398037324167531925488257663836367959*lm*nl*z^14)/
      2604545031043580727489825599567074700706579480576000000 - 
     (24137064180489954339586048*lm^2*nl*z^14)/124152626344748756436556875 + 
     (134217728*lm^3*nl*z^14)/2704861755 + 
     (346549188537944138410177982096765653221039521792*nl^2*z^14)/
      2630802974620038054705168445768888095165882421875 + 
     (846299362253236668453481503359893504*lm*nl^2*z^14)/
      2581808805480023600041642302956109375 - 
     (12068532090244977169793024*lm^2*nl^2*z^14)/
      124152626344748756436556875 + (67108864*lm^3*nl^2*z^14)/2704861755 + 
     (5126158995974792245*l2^2*nl*Pi^2*z^14)/27237770546336759808 + 
     (7176622594364709143*nl*Pi^4*z^14)/93386641873154605056 + 
     (243145858094349736734268291766164312551160064959*z^15)/
      2510277669620097434300155590366984142848000000 - 
     (20587090945714462353509172612767202265029589*lm*z^15)/
      7722425123030821169907424553182313840640000 - 
     (13478411328394972763124662272*lm^2*z^15)/
      140203787322176988518711728125 + (2147483648*lm^3*z^15)/89260437915 + 
     (2518315576740072611719807452878547485862365013377*nl*z^15)/
      259580263345413301428769666412846290619596800000 - 
     (148334490575827477201*a4*nl*z^15)/31007283434445864960 - 
     (148334490575827477201*l2^4*nl*z^15)/744174802426700759040 - 
     (53328835576210709381740693495705139670192775852447399716953*lm*nl*z^15)/
      22794885092228024113393543296496767527916101236162560000000 - 
     (26956822656789945526249324544*lm^2*nl*z^15)/
      140203787322176988518711728125 + (4294967296*lm^3*nl*z^15)/
      89260437915 + (328290004410981930993571238633885893182898834681102336*
       nl^2*z^15)/2855062015901559455767003808259248719569590689095703125 + 
     (206492820455566967508106912284754369839104*lm*nl^2*z^15)/
      632685156826907183308204654550909382890625 - 
     (13478411328394972763124662272*lm^2*nl^2*z^15)/
      140203787322176988518711728125 + (2147483648*lm^3*nl^2*z^15)/
      89260437915 + (148334490575827477201*l2^2*nl*Pi^2*z^15)/
      744174802426700759040 + (7268390038215546382849*nl*Pi^4*z^15)/
      89300976291204091084800 + 
     (1583038779150799543919397256008605607971618155334011*z^16)/
      13844109625735705347381520933571335633974067200000 - 
     (6643621276927241450418253543395533667310218691*lm*z^16)/
      2372328997795068263395560822737606811844608000 - 
     (13437636269845587439910912*lm^2*z^16)/141381970408917971615507625 + 
     (4294967296*lm^3*z^16)/183771489825 + 
     (335271200857961733142352052784776632097698573053282069*nl*z^16)/
      32295938044382941310561806816420684093727755468800000 - 
     (942600613339856495485*a4*nl*z^16)/186773283746309210112 - 
     (942600613339856495485*l2^4*nl*z^16)/4482558809911421042688 - 
     (1090666860064901425571407619257304713048735257892746834233*lm*nl*z^16)/
      440552922323526203688864202622447749894672934869401600000 - 
     (26875272539691174879821824*lm^2*nl*z^16)/141381970408917971615507625 + 
     (8589934592*lm^3*nl*z^16)/183771489825 + 
     (2013940435115196051228827736094784621572401680285696*nl^2*z^16)/
      20153378935775713805414144528888814491079463687734375 + 
     (1450500400299910124533485007152513286144*lm*nl^2*z^16)/
      4466012871719344823352032855653477996875 - 
     (13437636269845587439910912*lm^2*nl^2*z^16)/
      141381970408917971615507625 + (4294967296*lm^3*nl^2*z^16)/
      183771489825 + (942600613339856495485*l2^2*nl*Pi^2*z^16)/
      4482558809911421042688 + (9237486010730593655753*nl*Pi^4*z^16)/
      107581411437874105024512 + 
     (1797065727478803600313506948133220166885685225899431*z^17)/
      13410690057319723934999157466409567537174937600000 - 
     (25818032649271562615910688909296510051460823517457*lm*z^17)/
      8801999562096868553937362752585059496057896960000 - 
     (88193610356957788514734309376*lm^2*z^17)/
      938697737976099265987184236875 + (17179869184*lm^3*z^17)/755505013725 + 
     (45335687480006740452886396220320606786649353947827481387953*nl*z^17)/
      4098080022358817997309153509645845235679255483069235200000 - 
     (53346836851469295019079*a4*nl*z^17)/10054628441676312477696 - 
     (53346836851469295019079*l2^4*nl*z^17)/241311082600231499464704 - 
     (713844434754744440979867187007389392505724163938514803979447643*lm*nl*
       z^17)/
      273489992018539536242613946665595350564266993817980239872000000 - 
     (176387220713915577029468618752*lm^2*nl*z^17)/
      938697737976099265987184236875 + (34359738368*lm^3*nl*z^17)/
      755505013725 + 
     (11550923046844626725362883519635795274682911305955803136*nl^2*z^17)/
      133807239811919753160280245147083456657161483628951953125 + 
     (9579646528850491320007804912823629779042304*lm*nl^2*z^17)/
      29651844349954383324377858143285953078140625 - 
     (88193610356957788514734309376*lm^2*nl^2*z^17)/
      938697737976099265987184236875 + (17179869184*lm^3*nl^2*z^17)/
      755505013725 + (53346836851469295019079*l2^2*nl*Pi^2*z^17)/
      241311082600231499464704 + (2613995005721995455934871*nl*Pi^4*z^17)/
      28957329912027779935764480 + 
     (11018032743100693905957616732611390488937894784413112598791561*z^18)/
      70636288865099522202275095038347321008660851393036288000000 - 
     (400907424880607055686814786815296031483896466266639*lm*z^18)/
      130837464458523775150139895367457916638176739328000 - 
     (3145623083283301643306949148672*lm^2*z^18)/
      33871585560716523049785239259375 + (34359738368*lm^3*z^18)/
      1550773449225 + 
     (12322191156024899200181582620473827746971850754142290867538209*nl*z^18)/
      1049108485723857407311143298469336380333889403665724211200000 - 
     (132942941722022895782923*a4*nl*z^18)/23906980319527578894336 - 
     (132942941722022895782923*l2^4*nl*z^18)/573767527668661893464064 - 
     (1927752951906375423784935057825558408047392201220834254005149354819*lm*
       nl*z^18)/
      702815356904895682147289463775379566939381953310103993057280000000 - 
     (6291246166566603286613898297344*lm^2*nl*z^18)/
      33871585560716523049785239259375 + (68719476736*lm^3*nl*z^18)/
      1550773449225 + 
     (69850294138500153775731391133208211659356238939979874566144*nl^2*z^18)/
      944266920491308689031719463110169736385399468611698599609375 + 
     (1816877328152181678902069746553428915276218368*lm*nl^2*z^18)/
      5655423749779999333431263005935390524392734375 - 
     (3145623083283301643306949148672*lm^2*nl^2*z^18)/
      33871585560716523049785239259375 + (34359738368*lm^3*nl^2*z^18)/
      1550773449225 + (132942941722022895782923*l2^2*nl*Pi^2*z^18)/
      573767527668661893464064 + (6514204144379121893363227*nl*Pi^4*z^18)/
      68852103320239427215687680 + 
     (169525141312615900019237797719539962840406203904222320383418909*z^19)/
      939462641905823645290258764010019369415189323527382630400000 - 
     (516296616059768103332058541806580030436338476761711729*lm*z^19)/
      161675127956595281598721479039482372823591451361280000 - 
     (4651720324496646124486789169152*lm^2*z^19)/
      50672635408117201698348123369375 + (274877906944*lm^3*z^19)/
      12716342283645 + 
     (147722723325323748102163098278127050262122834424994536914146949*nl*
       z^19)/11885294818529489838090715526080245045624720744160375603200000 - 
     (4620286211046162775698653*a4*nl*z^19)/794907095624291998236672 - 
     (4620286211046162775698653*l2^4*nl*z^19)/19077770294983007957680128 - 
     (1162650867947261502079434210584939572625794236578733862765309817400979*
       lm*nl*z^19)/
      404536614904697371890190108185420837732714144647777468937142272000000 - 
     (9303440648993292248973578338304*lm^2*nl*z^19)/
      50672635408117201698348123369375 + (549755813888*lm^3*nl*z^19)/
      12716342283645 + 
     (7175852353369264679645959381199603282359676133504569745342464*nl^2*
       z^19)/
      114424167054202361806443694051994568277990740051990943637109375 + 
     (218880972841672894586087623564170927944822161408*lm*nl^2*z^19)/
      685311682390007474782237270474792989544746234375 - 
     (4651720324496646124486789169152*lm^2*nl^2*z^19)/
      50672635408117201698348123369375 + (274877906944*lm^3*nl^2*z^19)/
      12716342283645 + (4620286211046162775698653*l2^2*nl*Pi^2*z^19)/
      19077770294983007957680128 + (32342003477323139429890571*nl*Pi^4*z^19)/
      327047490771137279274516480 + 
     (78781419044901559056171721337700906886569474760562562264270647599*z^20)/
      379547495670084160871356312375622965753477220230452215808000000 - 
     (10319943670929579269583889501102102144146863071145743854491*lm*z^20)/
      3107447284763207850512061341894101834994133597211852800000 - 
     (3367911995908156056956928262144*lm^2*z^20)/
      37112467096247785579690043315625 + (549755813888*lm^3*z^20)/
      26038224676035 + 
     (423693214811622050918124408359046617887033917309610183431282752021*nl*
       z^20)/
      32310250503055510392035735165801830946009119134950891716608000000 - 
     (67999923540020617452924841*a4*nl*z^20)/11220342763298277027741696 - 
     (67999923540020617452924841*l2^4*nl*z^20)/269288226319158648665800704 - 
     (19995359255216031210709999470721082704750408870375122721452979853408534\
0527*lm*nl*z^20)/
      66572070741854614126174735417047810453032512469473717668937350512640000\
000 - (6735823991816312113913856524288*lm^2*nl*z^20)/
      37112467096247785579690043315625 + (1099511627776*lm^3*nl*z^20)/
      26038224676035 + 
     (4648622781213921122339395278053716450930736131939030553621168128*nl^2*
       z^20)/
      88698640631409836322858414091664308871227882397961356947716796875 + 
     (4113449971419559403076950110789860744286412210176*lm*nl^2*z^20)/
      12956970883569597934507260153206167180186990546875 - 
     (3367911995908156056956928262144*lm^2*nl^2*z^20)/
      37112467096247785579690043315625 + (549755813888*lm^3*nl^2*z^20)/
      26038224676035 + (67999923540020617452924841*l2^2*nl*Pi^2*z^20)/
      269288226319158648665800704 + (3331996253461010255193317209*nl*Pi^4*
       z^20)/32314587158299037839896084480 + 
     (15436761936406546718507518117656958168701571756244746383520262019083*
       z^21)/
      64995783417612503075761262329269180053620458158918439901593600000 - 
     (324532308234104328911335367326859998645339061608349956434169*lm*z^21)/
      94147177872094025485468607583004301686226809449344925696000 - 
     (750984095305694172075394719639666688*lm^2*z^21)/
      8370299539519674603314369337824763375 + (2199023255552*lm^3*z^21)/
      106520010038325 + (2086589818347510046362562605370232023423916528634260\
40504456885598472281*nl*z^21)/
      15122566161997883319892561171629258877578848441518184947289319014400000 \
- (776598339312003059004440767*a4*nl*z^21)/123168762606206086463619072 - 
     (776598339312003059004440767*l2^4*nl*z^21)/
      2956050302548946075126857728 - (524692334627088230443298677837058460504\
8376772107771578075697969970700638200343*lm*nl*z^21)/167550264048881101353494\
1150432359768248736355655309111946173688289479884800000 - 
     (1501968190611388344150789439279333376*lm^2*nl*z^21)/
      8370299539519674603314369337824763375 + (4398046511104*lm^3*nl*z^21)/
      106520010038325 + (2803484682542550880930277455318367443091101741386026\
57103358916965695488*nl^2*z^21)/
      65275075510512369602212368423233526160109543395815382407243632957833593\
75 + (6996738110805479760650210627427439810331878545384538112*lm*nl^2*z^21)/
      22175092807900000045417693544760934906879800111653128125 - 
     (750984095305694172075394719639666688*lm^2*nl^2*z^21)/
      8370299539519674603314369337824763375 + (2199023255552*lm^3*nl^2*z^21)/
      106520010038325 + (776598339312003059004440767*l2^2*nl*Pi^2*z^21)/
      2956050302548946075126857728 + (5436188375184021413031085369*nl*Pi^4*
       z^21)/50675148043696218430746132480 + 
     (20034449578394795365104078826126627469980699780121808185084873471036551*
       z^22)/
      74082812946855851124829598814923194941117108880565322737359257600000 - 
     (38146384640132782526984464997313760175848007494121555875144733143*lm*
       z^22)/
      10680486244909190109473778129279244574378992015062599662043136000 - 
     (321912203423621805128141203559346601984*lm^2*z^22)/
      3628602834538979434399542906419126458125 + (4398046511104*lm^3*z^22)/
      217671324860925 + (1104260837068958776829260518211316056873563319080151\
003163136238091057360683*nl*z^22)/
      76247690539914051548739819283332406512964409483116754824519464769290240\
000 - (3134146871717927321960685563*a4*nl*z^22)/478734624567393153183645696 - 
     (3134146871717927321960685563*l2^4*nl*z^22)/
      11489630989617435676407496704 - (83618274169484345437874007251627870506\
2545063108468872850865288217082862974114219*lm*nl*z^22)/256652280553190596732\
429147573809282103996860626933534490528891623574601728000000 - 
     (643824406847243610256282407118693203968*lm^2*nl*z^22)/
      3628602834538979434399542906419126458125 + (8796093022208*lm^3*nl*z^22)/
      217671324860925 + (1076407860037922363204066480808214971138637468296285\
1966762824668180119552*nl^2*z^22)/
      31441503762982821507152603547961241948549658946245235439017041837763945\
3125 + (1981771889093012927456511598441560532439378096923082752*lm*nl^2*z^22)/
      6320255971379488417516785381293728185631697227603734375 - 
     (321912203423621805128141203559346601984*lm^2*nl^2*z^22)/
      3628602834538979434399542906419126458125 + 
     (4398046511104*lm^3*nl^2*z^22)/217671324860925 + 
     (3134146871717927321960685563*l2^2*nl*Pi^2*z^22)/
      11489630989617435676407496704 + (153573196714178438776073592587*nl*Pi^4*
       z^22)/1378755718754092281168899604480 + 
     (44039142841969550444257464273376585600360254194209850875575029018094369\
2443*z^23)/
      14367014610807294946549340151994082328012552047224179520861057843200000\
00 - (37368148542969842963337639467251277349355144651913533273296520583*lm*
       z^23)/
      10114096822830672452153198986059890695434651529415340589056000000 - 
     (23701298727403677137593948352390014959616*lm^2*z^23)/
      270145982378556251280021066242360585484375 + (70368744177664*lm^3*z^23)/
      3555298306061775 + (182522248306150282126460574995146485819375030988399\
0953573778704098128709261*nl*z^23)/
      12034042067536939954030905821233018704697665638118174688213299363840000\
0000 - (8489992514062927471021176047*a4*nl*z^23)/
      1251238223301141195820892160 - (8489992514062927471021176047*l2^4*nl*
       z^23)/30029717359227388699701411840 - 
     (13451530209659793481050449377390461112404947947160815910610302466261562\
77712673846673673*lm*nl*z^23)/39761305289935960196168730299734603021460241063\
5888360981914493346922674467635200000000 - 
     (47402597454807354275187896704780029919232*lm^2*nl*z^23)/
      270145982378556251280021066242360585484375 + 
     (140737488355328*lm^3*nl*z^23)/3555298306061775 + 
     (13540500066011620479117174971981255473417484986937867680260180635208442\
72893952*nl^2*z^23)/517080431399695633462489045714046422348197235109149027662\
92373070667920224609375 + 
     (166365363745015791321460057216768271334495257906607577628672*lm*nl^2*
       z^23)/533925014052551415750324952898356805388910363402635139453125 - 
     (23701298727403677137593948352390014959616*lm^2*nl^2*z^23)/
      270145982378556251280021066242360585484375 + 
     (70368744177664*lm^3*nl^2*z^23)/3555298306061775 + 
     (8489992514062927471021176047*l2^2*nl*Pi^2*z^23)/
      30029717359227388699701411840 + (416009633189083446080037626303*nl*Pi^4*
       z^23)/3603566083107286643964169420800 + 
     (18905266731595509080796782635730099390615818792698797916282275206882459\
32233*z^24)/
      54643913856876202950989947458098635414429455100756650794772114859622400\
00 - (110105362553711990904877372696564713573718664243769079870494178517329*
       lm*z^24)/
      28851183622611838217799296764806271058062731677052217268895744000000 - 
     (10543243261952187958127228828247916544*lm^2*z^24)/
      121493280722609796569241634029967408125 + (140737488355328*lm^3*z^24)/
      7252808544366021 + (394040158207942977757796838345835281108181374754537\
5305155501392702635047462507*nl*z^24)/248581812418528569312505993901773362926\
278952546838322938872236238438400000000 - 
     (508450594643783740881566587703*a4*nl*z^24)/
      72419492298194746081598767104 - (508450594643783740881566587703*l2^4*nl*
       z^24)/1738067815156673905958370410496 - 
     (89773501310548850282975377935721025526460703729734485154207105862753117\
016531707278203529*lm*nl*z^24)/2560057665824661338158442696802909421616486073\
7043991968844145061160176014787503718400000 - 
     (21086486523904375916254457656495833088*lm^2*nl*z^24)/
      121493280722609796569241634029967408125 + 
     (281474976710656*lm^3*nl*z^24)/7252808544366021 + 
     (46894070782533437059402563180850446658517108887950015204265949123289607\
351304192*nl^2*z^24)/25034446048140873966615000200601340651698766151926752705\
73977285151915732128515625 + 
     (8003723023343717835986074376730832399037707338975230518362112*lm*nl^2*
       z^24)/25849976418309540879618870077976101616824157588966057346921875 - 
     (10543243261952187958127228828247916544*lm^2*nl^2*z^24)/
      121493280722609796569241634029967408125 + 
     (140737488355328*lm^3*nl^2*z^24)/7252808544366021 + 
     (508450594643783740881566587703*l2^2*nl*Pi^2*z^24)/
      1738067815156673905958370410496 + (24914079137545403303196762797447*nl*
       Pi^4*z^24)/208568137818800868715004449259520 + 
     (10483630217555323591298391354704970678935774659570787587975108078281021\
688860623*z^25)/
      26954161354401434724863310621158269199617606217969386401652014349025280\
000000 - 
     (1121987351395485818025147349246796721926163386743260868828889475535051*
       lm*z^25)/
      285012136437576709494768792596710470600211423283069093079416832000000 - 
     (111108552633603187224870878885416906453417984*lm^2*z^25)/
      1294198928710694680860507879393347210120296875 + 
     (562949953421312*lm^3*z^25)/29569142527030701 + 
     (78728583572062664552730176283156426583967652476309805374674416030275831\
9373681847*nl*z^25)/476118306164146942979985518812139667142045396234211241398\
78118146118254592000000 - (40913827706114241613914840225683*a4*nl*z^25)/
      5640364303994013877509134745600 - (40913827706114241613914840225683*
       l2^4*nl*z^25)/135368743295856333060219233894400 - 
     (11261376865404875172832755208177589680360666429642263293117689825613431\
34716025769255361118519*lm*nl*z^25)/31031907791304565904641727442221530482217\
9688975336136166298294082703259948478470553600000000 - 
     (222217105267206374449741757770833812906835968*lm^2*nl*z^25)/
      1294198928710694680860507879393347210120296875 + 
     (1125899906842624*lm^3*nl*z^25)/29569142527030701 + 
     (14335838631009710671463406934412882789649499384296875923181429586289306\
7117529137152*nl^2*z^25)/1213826753581423858892275105880255662532504186305921\
0398450583820232461746246201171875 + 
     (38561533289865555543943359521560507312695689745288477122465103872*lm*
       nl^2*z^25)/
      125336877419435463457250944507197861932782845408698336845006640625 - 
     (111108552633603187224870878885416906453417984*lm^2*nl^2*z^25)/
      1294198928710694680860507879393347210120296875 + 
     (562949953421312*lm^3*nl^2*z^25)/29569142527030701 + 
     (40913827706114241613914840225683*l2^2*nl*Pi^2*z^25)/
      135368743295856333060219233894400 + 
     (2004777557599597839081827171058467*nl*Pi^4*z^25)/
      16244249195502759967226308067328000 + 
     (13947219310178066596015167225201880242904140128698137491647437563120076\
20442075391553*z^26)/32016379138606431486879219455209599409911419085114262096\
06439996932478730240000000 - 
     (13259995003021021849660754695090519387246247679081606223573095065570080\
99*lm*z^26)/
      32695210415093648226163537613760822954671526181223829053376980582400000\
0 - (422978527050964675140873787098408934036209664*lm^2*z^26)/
      4979310544980257905473687352273366969899868125 + 
     (1125899906842624*lm^3*z^26)/60233438480988465 + 
     (16712426313609433644384423904956568361286228993506672241286363258727885\
24087226061*nl*z^26)/97058167251203789899593822159284743973848859895414926001\
991683496791244800000000 - (182106064954805997766327661099741*a4*nl*z^26)/
      24332949412193434683417185746944 - (182106064954805997766327661099741*
       l2^4*nl*z^26)/583990785892642432402012457926656 - 
     (84368845005442685517800263311880446295873289751913013781125815099891007\
1699638260562704436308379*lm*nl*z^26)/224988329629126676842445011061718580522\
296017489405056095159643105645349939455605809872896000000 - 
     (845957054101929350281747574196817868072419328*lm^2*nl*z^26)/
      4979310544980257905473687352273366969899868125 + 
     (2251799813685248*lm^3*nl*z^26)/60233438480988465 + 
     (53864338402970095779029650259206263854218640806206701676789234669786046\
8940836570136576*nl^2*z^26)/1003161953139031151008927568432173261756274384308\
08390793395316813666632515135996141015625 + 
     (101574914773506683026911872185709331634193268357885353835412821377024*
       lm*nl^2*z^26)/
      332250979086741801680523265611700550941884632775825809128720395984375 - 
     (422978527050964675140873787098408934036209664*lm^2*nl^2*z^26)/
      4979310544980257905473687352273366969899868125 + 
     (1125899906842624*lm^3*nl^2*z^26)/60233438480988465 + 
     (182106064954805997766327661099741*l2^2*nl*Pi^2*z^26)/
      583990785892642432402012457926656 + 
     (1274742454683641984364293627698187*nl*Pi^4*z^26)/
      10011270615302441698320213564456960 + 
     (78361934971879980078783979045527645860180536060749909430990293024629061\
9337624733003*z^27)/161167299625916112578463100970937027129886643478504591688\
0839425256660664320000000 - 
     (24478960067944724158054076826672462997513584379017517827966635736108648\
923*lm*z^27)/
      58654827062061668986471665119243963766063275120071423899054385397760000\
00 - (46823493799400160809743480426303547030953263104*lm^2*z^27)/
      556971450959934562855128170975720905347370963125 + 
     (9007199254740992*lm^3*z^27)/490472284773763215 + 
     (24768324416932976726620366532724135556304263108275802154556101777599757\
61179734745188219*nl*z^27)/13835633290767941880233543443091901343573007009581\
8290664381480242719094105702400000000 - (1614565752611092864755231495810019*
       a4*nl*z^27)/209370322964257795133139081756672 - 
     (1614565752611092864755231495810019*l2^4*nl*z^27)/
      5024887751142187083195337962160128 - 
     (15935657534418095920662869016285965700524034287090386141051460787459333\
875920545098445241535108191*lm*nl*z^27)/4118163010120664134308337644030989186\
858753338306071247539194818092163067593100400369283891200000 - 
     (93646987598800321619486960852607094061906526208*lm^2*nl*z^27)/
      556971450959934562855128170975720905347370963125 + 
     (18014398509481984*lm^3*nl*z^27)/490472284773763215 - 
     (93514708560540230595972128024860929427522849514919671576099786167875272\
55020800149815296*nl^2*z^27)/146737239101468611550327855641765475683931520104\
66928459899835847326555444054673017945703125 + 
     (868477330353188805115093845203326964942796113253340300944113829675008*
       lm*nl^2*z^27)/
      2858818864010097040833513373340236608653798543554633060964704066546875 \
- (46823493799400160809743480426303547030953263104*lm^2*nl^2*z^27)/
      556971450959934562855128170975720905347370963125 + 
     (9007199254740992*lm^3*nl^2*z^27)/490472284773763215 + 
     (1614565752611092864755231495810019*l2^2*nl*Pi^2*z^27)/
      5024887751142187083195337962160128 + 
     (79113721877943550373006343294690931*nl*Pi^4*z^27)/
      602986530137062449983440555459215360 + 
     (30540476460293035519429930534638084678659088428910059769899746310567905\
78305935723435101937*z^28)/56462707081744947216288448941754194336575967129685\
38463363657608867174704952115200000000 - (60302075353572260958351063579305270\
37214447676310341820598935989398034624857267*lm*z^28)/14056637126066687247497\
13274204883181573223269096179941359823666782457036800000 - 
     (370773022272731819644832127432581703431880704*lm^2*z^28)/
      4455702560472728257173117600365955276401803125 + 
     (18014398509481984*lm^3*z^28)/997857406953518265 + 
     (48673940280112904037565706242199935626683720998486207159739103041982040\
006796468003323468271*nl*z^28)/2619133345471112726793394583394566309596361280\
004806792617505073241156594040236408832000000 - 
     (22818150965359865277205906476996755*a4*nl*z^28)/
      2875031561317624282594522869792768 - 
     (22818150965359865277205906476996755*l2^4*nl*z^28)/
      69000757471622982782268548875026432 - 
     (29343404298929399074344259539651764969604250865965365781963784286305484\
51976081159928454117265767793*lm*nl*z^28)/73578220312265350304541952743430096\
9411679986369841997722974047599254361412265530826885693440000000 - 
     (741546044545463639289664254865163406863761408*lm^2*nl*z^28)/
      4455702560472728257173117600365955276401803125 + 
     (36028797018963968*lm^3*nl*z^28)/997857406953518265 - 
     (73370193719027334843935121305915916173623619358896201273585167048591011\
2094093213433856*nl^2*z^28)/1173879721939544502366750818002803665172524547866\
15247685045698176994204417066272220703125 + 
     (6904063915142215668804256285336438844891015204373677501201407541248*lm*
       nl^2*z^28)/
      22870196507098583999942684146095900099834168157937764725746095546875 - 
     (370773022272731819644832127432581703431880704*lm^2*nl^2*z^28)/
      4455702560472728257173117600365955276401803125 + 
     (18014398509481984*lm^3*nl^2*z^28)/997857406953518265 + 
     (22818150965359865277205906476996755*l2^2*nl*Pi^2*z^28)/
      69000757471622982782268548875026432 + 
     (31945411351503811388088269067795457*nl*Pi^4*z^28)/
      236574025616993083824920739000090624 + 
     (10356886741005955438247660193445784879566743657533371001367317962710420\
38307699632784952169*z^29)/17265297165472349505933100543754088676388365459043\
25196790451765432513625765969920000000 - (26544689167461669277134522798436741\
512833149772297246836107562381085558951256583*lm*z^29)/6025609314431637366440\
925313499214416389078131046504939046904116243595264000000 - 
     (319616004641999951224881286431808993405128981610496*lm^2*z^29)/
      3879686900441044883965972380473885857813067754612375 + 
     (72057594037927936*lm^3*z^29)/4057953454944307611 + 
     (15658437783125405414982415711076058076734831250163482520918979917634020\
12294503644578715922265753*nl*z^29)/81277709890551999212397935451987005134567\
915513149165790487597538465933430263211307827200000000 - 
     (125531250900144254820530700666348787*a4*nl*z^29)/
      15384841509669906131264738452045824 - 
     (125531250900144254820530700666348787*l2^4*nl*z^29)/
      369236196232077747150353722849099776 - 
     (12228656034175790758346502583115252853221167869208648503072369273960044\
6314157682598336059752440681605754793*lm*nl*z^29)/297873560414759799535637186\
26100412998521527234295009833604192232342878155293272786654721852282241024000\
000 - (639232009283999902449762572863617986810257963220992*lm^2*nl*z^29)/
      3879686900441044883965972380473885857813067754612375 + 
     (144115188075855872*lm^3*nl*z^29)/4057953454944307611 - 
     (40934784093732068085833095468162667687421851501520621891394441794510713\
10815524662521466888126464*nl^2*z^29)/355801775021483409084535294196941541509\
223064844432184542004881600093828433036871673032488829609375 + 
     (20733207516778485217548241101575521825133968594039076034877521174319857\
664*lm*nl^2*z^29)/
      69112001914762695350290292972812652559135247844758973274951888435106021\
875 - (319616004641999951224881286431808993405128981610496*lm^2*nl^2*z^29)/
      3879686900441044883965972380473885857813067754612375 + 
     (72057594037927936*lm^3*nl^2*z^29)/4057953454944307611 + 
     (125531250900144254820530700666348787*l2^2*nl*Pi^2*z^29)/
      369236196232077747150353722849099776 + 
     (6151031294107068486206004332651090563*nl*Pi^4*z^29)/
      44308343547849329658042446741891973120 + 
     (26400655139829208369608233569884607968539259449504490064439215478735089\
7218468510675041126991437889*z^30)/398004602664052256847427542467575853345643\
400411117248820701697468587486650813591951769600000000 - 
     (30057626983120446838509519273000737298931754166489846210358537649700704\
01934529618827531*lm*z^30)/66505652332324492586465586168667116417491243639701\
7980584615759815135526219939840000000 - 
     (1610563358737090345813252173178332257434553093718016*lm^2*z^30)/
      19743679165203315177023719288840965294209994413071875 + 
     (144115188075855872*lm^3*z^30)/8246808634241657403 + 
     (15774966780065672776283533075539114972232101180419985727547445387526578\
53557902603565373079257881977089*nl*z^30)/79088902811834522931457941654685592\
489681529632921955574191263301209356968055866643194052608000000000 - 
     (1127799116813199295942430124203236234127*a4*nl*z^30)/
      134584334573222732131510464853384888320 - 
     (1127799116813199295942430124203236234127*l2^4*nl*z^30)/
      3230024029757345571156251156481237319680 - 
     (13203550844542827181143971996511651185636255222514011880368394623602194\
5521997314432475893728920061931005465989947*lm*nl*z^30)/312774556960894724972\
24674091634062715683182470749717499174145482501244561731390529462375531503217\
142661120000000 - (3221126717474180691626504346356664514869106187436032*lm^2*
       nl*z^30)/19743679165203315177023719288840965294209994413071875 + 
     (288230376151711744*lm^3*nl*z^30)/8246808634241657403 - 
     (11071655508640698480455979208106834439577934437880471235506761481873434\
0300390845472250254719371444224*nl^2*z^30)/6737506342837986013132667320254392\
772522660774314854978826096498648851274045534663727746441632388671875 + 
     (10873584901053306782717277649619492422880232055181112622926650076114610\
6052608*lm*nl^2*z^30)/3647234069901677268998870741864190736596122113111166606\
60759032820314373671875 - 
     (1610563358737090345813252173178332257434553093718016*lm^2*nl^2*z^30)/
      19743679165203315177023719288840965294209994413071875 + 
     (144115188075855872*lm^3*nl^2*z^30)/8246808634241657403 + 
     (1127799116813199295942430124203236234127*l2^2*nl*Pi^2*z^30)/
      3230024029757345571156251156481237319680 + 
     (55262156723846765501179076085958575472223*nl*Pi^4*z^30)/
      387602883570881468538750138777748478361600 - (3287*z*z3)/2430 + 
     (203*lm*z*z3)/324 - (38909*nl*z*z3)/19440 + (203*lm*nl*z*z3)/324 - 
     (112*nl^2*z*z3)/135 - (2744471*z^2*z3)/1064448 + 
     (14203*lm*z^2*z3)/27648 - (12159109*nl*z^2*z3)/4644864 + 
     (14203*lm*nl*z^2*z3)/27648 - (32*nl^2*z^2*z3)/45 - 
     (6184964549*z^3*z3)/1556755200 + (12355*lm*z^3*z3)/20736 - 
     (57669161*nl*z^3*z3)/17418240 + (12355*lm*nl*z^3*z3)/20736 - 
     (256*nl^2*z^3*z3)/405 - (692437613459*z^4*z3)/119558799360 + 
     (2522821*lm*z^4*z3)/3538944 - (44387709491*nl*z^4*z3)/10899947520 + 
     (2522821*lm*nl*z^4*z3)/3538944 - (512*nl^2*z^4*z3)/891 - 
     (13766684598973*z^5*z3)/1693749657600 + (1239683*lm*z^5*z3)/1474560 - 
     (1942577613953*nl*z^5*z3)/398529331200 + (1239683*lm*nl*z^5*z3)/
      1474560 - (2048*nl^2*z^5*z3)/3861 - (1420994178305593*z^6*z3)/
      128390623395840 + (1760922667*lm*z^6*z3)/1811939328 - 
     (118177427666897*nl*z^6*z3)/20728585912320 + (1760922667*lm*nl*z^6*z3)/
      1811939328 - (28672*nl^2*z^6*z3)/57915 - (435963518740528313*z^7*z3)/
      29658234004439040 + (4497899939*lm*z^7*z3)/4076863488 - 
     (326843423220449039*nl*z^7*z3)/49950709902213120 + 
     (4497899939*lm*nl*z^7*z3)/4076863488 - (458752*nl^2*z^7*z3)/984555 - 
     (264939656670254796691*z^8*z3)/13859339826836275200 + 
     (286122897977*lm*z^8*z3)/231928233984 - (19012344476064982781*nl*z^8*z3)/
      2571007967876874240 + (286122897977*lm*nl*z^8*z3)/231928233984 - 
     (917504*nl^2*z^8*z3)/2078505 - (46899549916510315823377*z^9*z3)/
      1920904499999507742720 + (15641077379375*lm*z^9*z3)/11480447582208 - 
     (22054211132728909822307*nl*z^9*z3)/2672562782608010772480 + 
     (15641077379375*lm*nl*z^9*z3)/11480447582208 - 
     (524288*nl^2*z^9*z3)/1247103 - (175943584551940327789393*z^10*z3)/
      5731370069928601190400 + (331575524130137*lm*z^10*z3)/222651104624640 - 
     (26624932019905660809211*nl*z^10*z3)/2921874937610659430400 + 
     (331575524130137*lm*nl*z^10*z3)/222651104624640 - 
     (1048576*nl^2*z^10*z3)/2607579 - (7261348347263854684169393*z^11*z3)/
      190730797432049888133120 + (428230928483939*lm*z^11*z3)/
      265325899677696 - (15743064013672054882204409*nl*z^11*z3)/
      1578461771851447350067200 + (428230928483939*lm*nl*z^11*z3)/
      265325899677696 - (8388608*nl^2*z^11*z3)/21729825 - 
     (3845309774269692678736791523*z^12*z3)/82440027085852999522713600 + 
     (4949453959637945*lm*z^12*z3)/2849934139195392 - 
     (110222273647800426889281181*nl*z^12*z3)/10172799782785271872880640 + 
     (4949453959637945*lm*nl*z^12*z3)/2849934139195392 - 
     (16777216*nl^2*z^12*z3)/45131175 - (210961926763088746330550222221*z^13*
       z3)/3731883368975667031965696000 + (1075223272152883*lm*z^13*z3)/
      578892872024064 - (667459579153163552435763991*nl*z^13*z3)/
      57070617829018563929702400 + (1075223272152883*lm*nl*z^13*z3)/
      578892872024064 - (469762048*nl^2*z^13*z3)/1308804075 - 
     (29782902220988344799694895423339*z^14*z3)/
      438976656226750051858545377280 + (5126158995974792245*lm*z^14*z3)/
      2594073385365405696 - (14107926107927090161501383446674363*nl*z^14*z3)/
      1123780239940480132757876165836800 + 
     (5126158995974792245*lm*nl*z^14*z3)/2594073385365405696 - 
     (939524096*nl^2*z^14*z3)/2704861755 - 
     (238784622576954484818564068689129903*z^15*z3)/
      2958389108213847670918125453312000 + 
     (1038341434030792340407*lm*z^15*z3)/496116534951133839360 - 
     (267541376161303708870763603394677*nl*z^15*z3)/
      19950150458425399182209581056000 + (1038341434030792340407*lm*nl*z^15*
       z3)/496116534951133839360 - (30064771072*nl^2*z^15*z3)/89260437915 - 
     (35647539281982416172825110834058499433*z^16*z3)/
      374218819900179884208372763223654400 + 
     (6598204293378995468395*lm*z^16*z3)/2988372539940947361792 - 
     (18466719490279457616291575568215269571*nl*z^16*z3)/
      1294594836411433112937073343043993600 + 
     (6598204293378995468395*lm*nl*z^16*z3)/2988372539940947361792 - 
     (8589934592*nl^2*z^16*z3)/26253069975 - 
     (61455131957390108130938134950879954590051*z^17*z3)/
      550642203548675800730164500374539468800 + 
     (373427857960285065133553*lm*z^17*z3)/160874055066820999643136 - 
     (866167599003146017350381761426155270313*nl*z^17*z3)/
      57302603296122359750781346380439879680 + 
     (373427857960285065133553*lm*nl*z^17*z3)/160874055066820999643136 - 
     (34359738368*nl^2*z^17*z3)/107929287675 - 
     (767048387941457804056388839507344254988377*z^18*z3)/
      5905434669507286251048827359447744512000 + 
     (930600592054160270480461*lm*z^18*z3)/382511685112441262309376 - 
     (8897986982009729731610050043522153856271*nl*z^18*z3)/
      557381922294958838442725395696032153600 + 
     (930600592054160270480461*lm*nl*z^18*z3)/382511685112441262309376 - 
     (68719476736*nl^2*z^18*z3)/221539064175 - 
     (1785630734970270853264520451771701918533651*z^19*z3)/
      11885234071889849440073825137495942103040 + 
     (4620286211046162775698653*lm*z^19*z3)/1816930504284095995969536 - 
     (67578479696559788741155422583696102176949*nl*z^19*z3)/
      4020375161738638288397065585622305996800 + 
     (4620286211046162775698653*lm*nl*z^19*z3)/1816930504284095995969536 - 
     (549755813888*nl^2*z^19*z3)/1816620326235 - 
     (623083948410396640752303027889474517840532763*z^20*z3)/
      3605892398410887018825992354203793620992000 + 
     (475999464780144322170473887*lm*z^20*z3)/179525484212772432443867136 - 
     (7106819183423653271875995391196650126534831271*nl*z^20*z3)/
      402632410784262448399974635635351253680128000 + 
     (475999464780144322170473887*lm*nl*z^20*z3)/
      179525484212772432443867136 - (7696581394432*nl^2*z^20*z3)/
      26038224676035 - (299454887355985545979793013966814530666495352757*z^21*
       z3)/1514704273212471422535387533733588107683430400 + 
     (776598339312003059004440767*lm*z^21*z3)/281528600242756769059700736 - 
     (132878025532398263492594112479422539802339843*nl*z^21*z3)/
      7186676068322201129977374316772899317350400 + 
     (776598339312003059004440767*lm*nl*z^21*z3)/
      281528600242756769059700736 - (30786325577728*nl^2*z^21*z3)/
      106520010038325 - (1073404965547146925120811498993138300943553012333*
       z^22*z3)/4768778273328804438849299584465100248587436032 + 
     (21939028102025491253724798941*lm*z^22*z3)/
      7659753993078290450938331136 - 
     (11234210370297542858504163329882072091213566881007*nl*z^22*z3)/
      581336779986749493497819377915745554113516011520 + 
     (21939028102025491253724798941*lm*nl*z^22*z3)/
      7659753993078290450938331136 - (61572651155456*nl^2*z^22*z3)/
      217671324860925 - 
     (196613731039795286780482592936486176257898450242130571*z^23*z3)/
      770681534210505459786005177163649629189329387520000 + 
     (59429947598440492297148232329*lm*z^23*z3)/
      20019811572818259133134274560 - 
     (7503421978103581300451951367004095116732846010821071*nl*z^23*z3)/
      372253722184696976802296840290366613344279855104000 + 
     (59429947598440492297148232329*lm*nl*z^23*z3)/
      20019811572818259133134274560 - (140737488355328*nl^2*z^23*z3)/
      507899758008825 - 
     (3852957226191865302152415985107877024201649121046945127*z^24*z3)/
      13381712065317715670440827284872831126654373226086400 + 
     (3559154162506486186170966113921*lm*z^24*z3)/
      1158711876771115937305580273664 - 
     (14585087528070849474202732379237870485380397766893121*nl*z^24*z3)/
      695012840073308016155985348940443247803513805209600 + 
     (3559154162506486186170966113921*lm*nl*z^24*z3)/
      1158711876771115937305580273664 - (281474976710656*nl^2*z^24*z3)/
      1036115506338003 - 
     (2418217754094539180053537468899594205394121586037600171*z^25*z3)/
      7471179192795250684489295630512126559546486292480000 + 
     (286396793942799691297403881579781*lm*z^25*z3)/
      90245828863904222040146155929600 - 
     (646589776145913824780444126470048670993960163829957382189*nl*z^25*z3)/
      29645639037011554716053525061872118188280457608560640000 + 
     (286396793942799691297403881579781*lm*nl*z^25*z3)/
      90245828863904222040146155929600 - (1125899906842624*nl^2*z^25*z3)/
      4224163218147243 - 
     (24423073764407842791662651380694286172391677888364277325289*z^26*z3)/
      67372459678186259162112751770239747112329217735602995200 + 
     (182106064954805997766327661099741*lm*z^26*z3)/
      55618170085013564990667853135872 - 
     (307669856297686284739863172510806224878214789691136771*nl*z^26*z3)/
      13594120193338631792193856289394622096918728356659200 + 
     (182106064954805997766327661099741*lm*nl*z^26*z3)/
      55618170085013564990667853135872 - (2251799813685248*nl^2*z^26*z3)/
      8604776925855495 - 
     (41590071588691333683264106152729314684852101941165923149973*z^27*z3)/
      102795514682124019178379483861549994931196665816049254400 + 
     (11301960268277650053286620470670133*lm*z^27*z3)/
      3349925167428124722130225308106752 - 
     (40513031211726495458122964485075892582990366043759737581*nl*z^27*z3)/
      1727544931010783219874265071109408205885354138822246400 + 
     (11301960268277650053286620470670133*lm*nl*z^27*z3)/
      3349925167428124722130225308106752 - (18014398509481984*nl^2*z^27*z3)/
      70067469253394745 - 
     (7588500781208568824276966697921409468137521929690776748143967*z^28*z3)/
      16860389909207638190313345058398459790162388848704749568000 + 
     (22818150965359865277205906476996755*lm*z^28*z3)/
      6571500711583141217358909416669184 - 
     (368600579345952156434986434794938066438461205706712616661*nl*z^28*z3)/
      15189629549572088483721691550895940782832006376498135040 + 
     (22818150965359865277205906476996755*lm*nl*z^28*z3)/
      6571500711583141217358909416669184 - (36028797018963968*nl^2*z^28*z3)/
      142551058136216895 - 
     (32424161467064611864015626989357360964334943362926135697349189*z^29*z3)/
      64960673693047143141821559460715208648668518178509585121280 + 
     (878718756301009783743714904664441509*lm*z^29*z3)/
      246157464154718498100235815232733184 - 
     (26734463854317058614244420806370714128667308311371539754690883*nl*z^29*
       z3)/1066021311885901836173482001406608552183278247031952166092800 + 
     (878718756301009783743714904664441509*lm*nl*z^29*z3)/
      246157464154718498100235815232733184 - 
     (144115188075855872*nl^2*z^29*z3)/579707636420615373 - 
     (5107546982047419940912474284869339097720716921114203979885868991907*
       z^30*z3)/
      9254061047127341127688143822132812234267689393055483666890752000 + 
     (7894593817692395071597010869422653638889*lm*z^30*z3)/
      2153349353171563714104167437654158213120 - 
     (58272058125734781139029615960800581303497539597607706356074585339*nl*
       z^30*z3)/
      2250958116851434494180923854593768493105058934674092072108032000 + 
     (7894593817692395071597010869422653638889*lm*nl*z^30*z3)/
      2153349353171563714104167437654158213120 - 
     (288230376151711744*nl^2*z^30*z3)/1178115519177379629

